Studies on the Transcorrelated Method

We investigate the possibility of using a transcorrelated Hamiltonian to describe electron correlation. Amethod to obtain transcorrelatedwavefunctionswas developed based on the mathematical framework of the bi-variational principle. This involves the construction of an effective transcorrelated Hamiltonian matrix which can be solved in a self-consistent manner. This was optimised using a method we call Second Order Moment (SOM) minimisation to give highly accurate energies for some closed-shell atoms and helium-like ions. The effect of certain correlator terms on the description of electron-electron and electron-nuclear cusps were also examined graphically and some transcorrelated wavefunctions were compared against near-exact Hylleraas wavefunctions.

==> Figures/AngstromPlots/WFAnalysis/Angular.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     89784,       1805]
NotebookOptionsPosition[     87520,       1769]
NotebookOutlinePosition[     87887,       1785]
CellTagsIndexPosition[     87844,       1782]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"N1", " ", "=", " ", 
  RowBox[{"1", " ", "/", " ", "0.1600268"}]}], "\[IndentingNewLine]", 
 RowBox[{"c1", " ", "=", " ", 
  RowBox[{"-", "0.16003"}]}], "\[IndentingNewLine]", 
 RowBox[{"c2", " ", "=", " ", 
  RowBox[{"-", "0.30847"}]}], "\[IndentingNewLine]", 
 RowBox[{"c3", " ", "=", " ", 
  RowBox[{"-", "0.45305"}]}], "\[IndentingNewLine]", 
 RowBox[{"c4", " ", "=", " ", 
  RowBox[{"-", "0.23889"}]}], "\[IndentingNewLine]", 
 RowBox[{"z", " ", "=", " ", "1.755656"}], "\[IndentingNewLine]", 
 RowBox[{"d1", " ", "=", " ", "0.337294"}], "\[IndentingNewLine]", 
 RowBox[{"d2", " ", "=", " ", "0.112519"}], "\[IndentingNewLine]", 
 RowBox[{"d3", " ", "=", " ", 
  RowBox[{"-", "0.145874"}]}], "\[IndentingNewLine]", 
 RowBox[{"d4", " ", "=", " ", "0.023634"}], "\[IndentingNewLine]", 
 RowBox[{"d5", " ", "=", " ", 
  RowBox[{"-", "0.037024"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1.0889083", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "528.5"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"2.0148922", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "79.31"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"3.310841777", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "18.05"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"4.5474467", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "5.085"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.40264457", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "1.609"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0539702", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.5363"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.47113389", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1833"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"c1", " ", "*", "  ", "N1", " ", "*", " ", 
    RowBox[{"chi1", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c2", " ", "*", " ", 
    RowBox[{"chi2", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c3", " ", "*", " ", 
    RowBox[{"chi3", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c4", " ", "*", " ", 
    RowBox[{"chi4", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", " ", "r2_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], " ", "*", " ", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normhf", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"hartreeprod", "[", 
       RowBox[{"0.665", ",", " ", "0.665"}], "]"}], " ", "*", " ", 
      RowBox[{"hartreeprod", "[", 
       RowBox[{"0.665", ",", " ", "0.665"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"theta", ",", " ", "0", ",", " ", 
       RowBox[{"2", " ", "*", " ", "Pi"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"s", "  ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.665", " ", "+", " ", "0.665"}], ")"}], " ", "*", " ", 
   "1.88973"}]}], "\[IndentingNewLine]", 
 RowBox[{"t", " ", ":=", " ", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", "theta_", "]"}], " ", ":=", " ", 
   RowBox[{"(", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", " ", "*", " ", 
      SuperscriptBox["1.257", "2"], " ", "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"Cos", "[", "theta", "]"}]}], ")"}]}], "]"}], ")"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", "theta_", "]"}], " ", ":=", " ", 
   RowBox[{"(", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", " ", "*", " ", 
      SuperscriptBox["0.665", "2"], " ", "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"Cos", "[", "theta", "]"}]}], ")"}]}], "]"}], ")"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexact", "[", 
   RowBox[{"z_", ",", " ", "s_", ",", " ", "t_", ",", " ", "ub_"}], "]"}], 
  " ", ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "z"}], " ", "*", " ", "s"}], "]"}], " ", "*", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"d1", " ", "*", " ", "ub"}], "  ", "+", " ", 
     RowBox[{"d2", " ", "*", " ", 
      SuperscriptBox["t", "2"]}], " ", "+", " ", 
     RowBox[{"d3", " ", "*", " ", "s"}], " ", "+", " ", 
     RowBox[{"d4", " ", "*", " ", 
      SuperscriptBox["s", "2"]}], " ", "+", " ", 
     RowBox[{"d5", " ", "*", " ", 
      SuperscriptBox["ub", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"norm", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", " ", "s", ",", " ", "t", ",", " ", 
        RowBox[{"ub", "[", "theta", "]"}]}], "]"}], "*", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", " ", "s", ",", " ", "t", ",", " ", 
        RowBox[{"ub", "[", "theta", "]"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"theta", ",", " ", "0", ",", " ", 
       RowBox[{"2", " ", "*", " ", "Pi"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrowa", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"0.5", " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "[", "theta", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "theta", "]"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tca", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrowa", "[", "theta", "]"}], " ", "*", " ", 
   RowBox[{"hartreeprod", "[", 
    RowBox[{"0.665", ",", " ", "0.665"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normtca", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tca", "[", "theta", "]"}], " ", "*", " ", 
      RowBox[{"tca", "[", "theta", "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"theta", ",", " ", "0", ",", " ", 
       RowBox[{"2", " ", "*", " ", "Pi"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrowb", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"0.4", " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "[", "theta", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "theta", "]"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcb", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrowb", "[", "theta", "]"}], " ", "*", " ", 
   RowBox[{"hartreeprod", "[", 
    RowBox[{"0.665", ",", " ", "0.665"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normtcb", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tcb", "[", "theta", "]"}], " ", "*", " ", 
      RowBox[{"tcb", "[", "theta", "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"theta", ",", " ", "0", ",", " ", 
       RowBox[{"2", " ", "*", " ", "Pi"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrowc", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"0.3", " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "[", "theta", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "theta", "]"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcc", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrowc", "[", "theta", "]"}], " ", "*", " ", 
   RowBox[{"hartreeprod", "[", 
    RowBox[{"0.665", ",", " ", "0.665"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normtcc", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tcc", "[", " ", "theta", "]"}], " ", "*", " ", 
      RowBox[{"tcc", "[", "theta", "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"theta", ",", " ", "0", ",", " ", 
       RowBox[{"2", " ", "*", " ", "Pi"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrowd", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"0.2", " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "[", "theta", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "theta", "]"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcd", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrowd", "[", "theta", "]"}], " ", "*", " ", 
   RowBox[{"hartreeprod", "[", 
    RowBox[{"0.665", ",", " ", "0.665"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normtcd", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tcd", "[", " ", "theta", "]"}], " ", "*", " ", 
      RowBox[{"tcd", "[", "theta", "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"theta", ",", " ", "0", ",", " ", 
       RowBox[{"2", " ", "*", " ", "Pi"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrowe", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"0.1", " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "[", "theta", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "theta", "]"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tce", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrowe", "[", "theta", "]"}], " ", "*", " ", 
   RowBox[{"hartreeprod", "[", 
    RowBox[{"0.665", ",", " ", "0.665"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normtce", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tce", "[", " ", "theta", "]"}], " ", "*", " ", 
      RowBox[{"tce", "[", "theta", "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"theta", ",", " ", "0", ",", " ", 
       RowBox[{"2", " ", "*", " ", "Pi"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"hartreeprod", "[", 
        RowBox[{"0.665", ",", " ", "0.665"}], "]"}], "/", "normhf"}], ",", 
      RowBox[{
       RowBox[{"tce", "[", "theta", "]"}], "/", "normtce"}], ",", 
      RowBox[{
       RowBox[{"tcd", "[", "theta", "]"}], "/", "normtcd"}], ",", 
      RowBox[{
       RowBox[{"tcc", "[", "theta", "]"}], "/", "normtcc"}], ",", 
      RowBox[{
       RowBox[{"tcb", "[", "theta", "]"}], "/", "normtcb"}], ",", 
      RowBox[{
       RowBox[{"tca", "[", "theta", "]"}], "/", "normtca"}], ",", " ", 
      RowBox[{
       RowBox[{"psiexact", "[", 
        RowBox[{"z", ",", " ", "s", ",", " ", "t", ",", " ", 
         RowBox[{"ub", "[", "theta", "]"}]}], "]"}], " ", "/", "norm"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"theta", ",", " ", 
      RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<HF\>\"", ",", "\"\<0.1\>\"", ",", "\"\<0.2\>\"", ",", 
       "\"\<0.3\>\"", ",", "\"\<0.4\>\"", ",", "\"\<0.5\>\"", ",", 
       "\"\<Hylleraas\>\""}], "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", " ", "\[Psi]"}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Red", ",", " ", "Purple", ",", " ", "Green", ",", "Magenta", ",", 
       "Blue", ",", "Pink", ",", "Black"}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\</home/hynl2/WFAnalysis/Angular_Plot.pdf\>\"", ",", "p"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8671501851275454`*^9, 3.8671503452854958`*^9}, {
   3.867150390859933*^9, 3.867150404504304*^9}, {3.8671504356296*^9, 
   3.867150492454113*^9}, {3.86715052358466*^9, 3.867150584983828*^9}, {
   3.8671506743308077`*^9, 3.867150705419835*^9}, {3.867151075757989*^9, 
   3.86715109587705*^9}, 3.8671511385364113`*^9, {3.8671512056172657`*^9, 
   3.867151234671527*^9}, {3.8671516953579493`*^9, 3.867151765960936*^9}, {
   3.867151807284639*^9, 3.867151922340322*^9}, {3.867151953377911*^9, 
   3.867151985551323*^9}, 3.8671520627780647`*^9, {3.8671539307320957`*^9, 
   3.867153933254216*^9}, {3.867317991961434*^9, 3.8673182624008017`*^9}, {
   3.867318847901993*^9, 3.867318888343218*^9}, {3.8673225242149687`*^9, 
   3.867322555071773*^9}, {3.867322645024748*^9, 3.8673226825450153`*^9}, {
   3.86732417110602*^9, 3.8673241848726873`*^9}, {3.86792929054919*^9, 
   3.86792929394775*^9}, 3.868520810830988*^9, {3.868530332114182*^9, 
   3.8685303473037567`*^9}, {3.86870146450141*^9, 3.868701534493236*^9}, {
   3.8687015759488773`*^9, 3.868701582467951*^9}, {3.8687016897991743`*^9, 
   3.868701895663701*^9}, {3.868701986672482*^9, 3.868701991334516*^9}, {
   3.868702099717236*^9, 3.868702102352606*^9}, 3.868702293816267*^9, {
   3.868702479221287*^9, 3.868702539348794*^9}, {3.868702876230116*^9, 
   3.868702928118821*^9}, {3.8687030641866493`*^9, 3.868703099714322*^9}, {
   3.8687031565949078`*^9, 3.868703165770088*^9}, {3.868703269050935*^9, 
   3.8687033007789173`*^9}, 3.8687034077106733`*^9, {3.8687034672953167`*^9, 
   3.868703477975452*^9}, {3.868703629518111*^9, 3.868703712430931*^9}},
 CellLabel->
  "In[2224]:=",ExpressionUUID->"b027e053-131b-4140-b69e-59e42f6f4d18"],

Cell[BoxData["6.248953300322196`"], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.86870372985958*^9}},
 CellLabel->
  "Out[2224]=",ExpressionUUID->"5bad8c29-52c6-4d48-9272-38ec2e226171"],

Cell[BoxData[
 RowBox[{"-", "0.16003`"}]], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.868703729861641*^9}},
 CellLabel->
  "Out[2225]=",ExpressionUUID->"7f5de47c-9e8e-4677-bc7a-d39e7181c717"],

Cell[BoxData[
 RowBox[{"-", "0.30847`"}]], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.868703729863372*^9}},
 CellLabel->
  "Out[2226]=",ExpressionUUID->"4c4b38d2-cdf3-4d21-98bb-28edf7d3b43f"],

Cell[BoxData[
 RowBox[{"-", "0.45305`"}]], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.8687037298649197`*^9}},
 CellLabel->
  "Out[2227]=",ExpressionUUID->"6f3637a1-e256-4019-a4a4-7fc2cfbf5193"],

Cell[BoxData[
 RowBox[{"-", "0.23889`"}]], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.868703729866446*^9}},
 CellLabel->
  "Out[2228]=",ExpressionUUID->"34406474-f544-4ee0-86b4-2a33b56ae563"],

Cell[BoxData["1.755656`"], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.8687037298679934`*^9}},
 CellLabel->
  "Out[2229]=",ExpressionUUID->"f32da01e-e46a-47e2-bc6d-417541e31d2a"],

Cell[BoxData["0.337294`"], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.8687037298695173`*^9}},
 CellLabel->
  "Out[2230]=",ExpressionUUID->"44028bdb-0f3d-4c6f-aec1-f8ca8d4bce49"],

Cell[BoxData["0.112519`"], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.8687037298710413`*^9}},
 CellLabel->
  "Out[2231]=",ExpressionUUID->"e8cf137f-042a-49f8-a7c7-33158d7af264"],

Cell[BoxData[
 RowBox[{"-", "0.145874`"}]], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.868703729872501*^9}},
 CellLabel->
  "Out[2232]=",ExpressionUUID->"ac0c4104-0b68-4772-ba23-373131d66188"],

Cell[BoxData["0.023634`"], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.8687037298739567`*^9}},
 CellLabel->
  "Out[2233]=",ExpressionUUID->"b4398ae1-a7c8-452c-a584-084a0a886af1"],

Cell[BoxData[
 RowBox[{"-", "0.037024`"}]], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.868703729875396*^9}},
 CellLabel->
  "Out[2234]=",ExpressionUUID->"ef1f6344-1ce2-4c72-949d-24687be58810"],

Cell[BoxData["0.790715290530939`"], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.868703729876855*^9}},
 CellLabel->
  "Out[2241]=",ExpressionUUID->"cdbec08d-3db4-452e-9fd4-da549a7389eb"],

Cell[BoxData["0.037047129415596354`"], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.8687037298782578`*^9}},
 CellLabel->
  "Out[2247]=",ExpressionUUID->"697f1349-b8ae-4f0c-8d32-eb9075c798ed"],

Cell[BoxData["0.9835255037323549`"], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.8687037298796473`*^9}},
 CellLabel->
  "Out[2250]=",ExpressionUUID->"8bd0ec4b-1c9d-4ad1-aa68-bb05dd599fcf"],

Cell[BoxData["0.9407284615677642`"], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.868703729881022*^9}},
 CellLabel->
  "Out[2253]=",ExpressionUUID->"1f9f627d-cb61-45d7-9932-402e8f7de935"],

Cell[BoxData["0.9001616569363141`"], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.868703729882436*^9}},
 CellLabel->
  "Out[2256]=",ExpressionUUID->"6094b9ff-7078-4ca8-9fe7-b9f1f99d37cd"],

Cell[BoxData["0.8617093775571947`"], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.86870372988384*^9}},
 CellLabel->
  "Out[2259]=",ExpressionUUID->"a9f52c45-c0ea-45c3-9952-d0de086636f8"],

Cell[BoxData["0.8252619251255275`"], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.868703729885181*^9}},
 CellLabel->
  "Out[2262]=",ExpressionUUID->"6d5b0f26-6297-4202-bcb9-f839c3fb9c5c"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbkfOAr9kVY9eOm/bpx29/2LCYA85vcV05
L00VwS+88ktosjA7nH8qVurFE2E2OP/vvlUbrCRZ4fzHmz5ODORkgfPNFrJd
6eVmhvNtlC7pdf9ghPNlqvlqe14xwPkX5hhGpN39vx/GP5+x+bnp7r9w/jLN
ixYBe3/D+QazLhQUnfwJ5ysa2N4SW/0dzn+1y5WVbeNXOF86e3diec9nOP/f
KaGlHwo/wvnF9jwhmd/fwfk7jM8e+Lr1FZy/XvDYBvG9zxDqrWYy2+U/gvOt
WuM9XmTdgfPfZ/zpr++4Auc3H5ltZf/jOJx/bbfNkVXMG+D8eB23vyET19nD
+A89IkLz5p2A87+st18vYX0Fzr+1VC7v44U7cH513m6P0PmP4PyIBfrhc3qf
wflp7SeZ7l94BecfbtHW7jn9Ds6PE3x6SCTyI5z/2eq43cOyz3D++nzen0kF
X+F8lvpnjUlTvsP5jTOVPcWn/ITzvVnqNY90/obz13nm3ni38i+cbzFr/9Fz
S/8j5JMuOYg9Y3CAu1chRNvxCyOcv+kx+1a3D0xwvpcIq1o3IwucX+ZlYraK
gRXOP7niU9DRXwh+RsmvMHkudjh/tqvJr2B2Dji/yH3hvOVTEHxofoHzAZnA
hOk=
          "]]}, Annotation[#, "Charting`Private`Tag$958401#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.5, 0, 0.5]], 
         LineBox[CompressedData["
1:eJw12Hk4VV24AHDOuA1ljFIpQz7hk6KRrFWKlGTKVBEiKSJTpjJThohCiUqm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          "]]}, 
        Annotation[#, "Charting`Private`Tag$958401#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[CompressedData["
1:eJw12Hk4lF3YAHDGLM+UslMKyZKlREgh56CkVCQtKoQW6Y1iKFuWUNmSLbK3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          "]]}, 
        Annotation[#, "Charting`Private`Tag$958401#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 1]], 
         LineBox[CompressedData["
1:eJw12Hk4VV3UAHCue+85F5VZJL2SMpQUpUx7N2gghWTqlSiaSYYyVKYo85R5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          "]]}, 
        Annotation[#, "Charting`Private`Tag$958401#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]], 
         LineBox[CompressedData["
1:eJw12Hk0VV3cB3DueG5UpigZkjSRhDSQvSsqzSUZKoWoVESGTI95eEzJUAgR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          "]]}, 
        Annotation[#, "Charting`Private`Tag$958401#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0.5, 0.5]], 
         LineBox[CompressedData["
1:eJw12Hk8VF/cB3BmvRPJFiUpSxKyL4Wc0yIhyVJEm0qkItJiy5JKtohkzU7K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          "]]}, 
        Annotation[#, "Charting`Private`Tag$958401#6"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJw12Hc81d//AHDufF+UTVQkJSERlX1O5INURiqUtllRVlmfUKjISMPKyC6r
9aGM9yGzlHutxL1pKRpWyeZ7ejx+v7/u4/l4Px7vs973vIbCMS9bZwofH99a
fj6+v787LJaazCqwkMK6Zxv8IA/oPwkeJeRYSGN7zYgvtprC9ztSsiy07cXr
zX+98pqD5RopFuKmfF/0xl463TSlKcZCKhcldp/FXjyxJQ8sZSERA4tVXtij
7Jw9uwRYSMzjiv8p7PcG4vwHGCzkdqfT2h2bUxBW4kZhoWkblVJn7DqJ0QP+
CwSyG7mScBT7Yegh1qUZAj1rHp88iJ39o/W/hD8Ekll54uN+7Bv2+icyxgkk
JM2ztsWOqC8ULR4m0MfWgyY7sf01lpHPvhEoHn58aoptT0zIdH8kUCd1ZtNW
bAvf402f3hHo9diVzRux9d5zfMd6CeTWK1ulhL2ioqRNqINAA1O6eyWwl6xZ
GSLbRqBKlQZXAeyFuGgV5ZcEErCyXFgEeH2ubhEmzwlERm0rH8LmdHRvsiEJ
VDZR/JaHXQdM3x+qJNBW1tJQDnaO9Gr9wEcEIiYy7cuxXZv6RsuyCbRXv1Mn
BNtea0d6TQaBPpOZgaexzTMqLFtTCfQkfDd0wlY5dzPvayKB3Jea7NfHHlay
Oih3iUC/38FHY0Y80H+9mqUWSqCDl5rF32GzF1TLdYMJpDUqM9WC/bCbENvr
SyDeO6Gdmdj+kXVN0ScINEpvX2WG7Tqu4Zd8hECmjmYZG7HtD2Wszj9IIOaI
e5Y0tt6W4JA6OwLpS+drfDHkgfmBzVrT2/H+5MUGhmBfMi1Md1lLIOmXehU3
DHgARQdayysQKLdGrdkbe45jSelZQSAOuG9qje1zaNjZQoJAVw9pXWFhHzun
tUGNis9TqUzTT58HQGF15dh7JvId56do6vFA4Ejs6XtcJlKkun6lY/+3+Yj8
8R4myhj8oNurywPqdZSLnW1M9Lpmcm0Y9oo+sx3lNUwk7fVIplmHB2aE2nuC
05hIND3OVW8rD2zZk311cxITlZRukGVgeyf7GgwnMlG2k5UuZwsPDK2Vzjwc
zUSG2yeqnLF7jA66GgcykT+83xO1GY9/5ssE056JNAVc7cu0eOBs54xYojgT
9eq0Kl/fyAO3bK0cbwgzUb2el5A1dhU7O+umIB5/cYvnEmzGq50aSVQmOiDD
KopU54G0hvRdd34x0PDmMGGfDTzQ/J/x5fwOBlpY13pSS5UH5JKvzlcmMtBE
kZCSrRIPbJfu314dx0DrU7LKF9fygPtNrZiaaAYajHjTUIT9OIErW3uRgQIf
je6nY1tcVddp9GGgiJSDNmWKPOAb1O7N3sNAoQfmYn6u4oEXTrKDn8UZKDXM
p462nAesMgzAjDADIZGpmmxZHuh8f+iWsBAD6QSf1zfG5h3P3q5HY6AcW83H
ITL4/++ulhX3m47cl7+7OyzNA9L+Ro56XXQkeaTetUKCB07EHmuNu0VHq+qN
Fb4vwfvbdkkx9zodlWQpLAZge4rmBz6LpaMXxKIjgX3uxnflgUg6sj18NkZR
iAeupvhG6J2jI4LPrnOPAA+U5UUaDeyno+Ckt4OpDPw91twr05Oho+Tk9vyW
BS5o7d0oNCtBR/E5c6sNsdP+PHatFKGjEKkIStk8Fxiok3IGBB1lDFsNJ85x
QeCdjhjDSRryHZb3t5vhgj9Bc26wi4YaLvzRqJjgglGd3Qr/JNCQrve1LNYP
Lvj0cCzBhkVDTttXpr7uxu9nzIQ70mnIIH7XaSXsfY4U3+P8NFT+RuZhSBcX
NPOL7/ObpiKfIaVElU4uKLHWlk0eoiKNPz5lIRwuOD/sf/d9CxXx0x8Zs1q5
QEhl7qHXVSrK31Yn8wRxwZYsRuc1QSqaX/GB4VjABXptZ1u2MamoffhkSnA+
FxjNc2smKFRkUeURmp7HBf84PCp0mqEg7Qg9k/c5XLBf9MiFDUMUvH8HMg9k
4fHCnqq8aqSgfwPUUzRTuODp0VNhQuEUFMkfftMhGu/P6nb16Cl+JGwZ0JRw
kgtWBC0NifnGh4LTp6NereECdpqmvQtvkXQZzTc/0tMH2twefd1cOU8W2to5
xQf0gbz1HB3r6llS8wx7327JPqCRwj7j3TJN7hYRrojI7wUKGoa9UvcnyQwd
zhBVsRd8e2ZKZzyYICd3m4ccSnkLlp+sPHou5hcpOG1OyZvsAQsvxHJHz46R
3mHqMy/Ne4APELJznxwmfc+w2wWS3oAKrVdo4sk3svmXp6ZVSzcoFW0sk67+
Qp4Jzl1qMdMFfPSSqUZeH8n7RKBZl0AX0Is4bD7owSVl69aQbSKdYMRtLu7C
5U5yqvm3+VPZDnCxPlUPTDWRentTRzMp7WDwtW6ic0UTWffgbPvZBQ7Y/fbN
9+jzTSTrSCmf8QwHyA6L3+mZaiTvVkKT92McUCYds3h2uoE0dP/sIvEBRwCP
4Pqcmefk0dlphwMkB3iufpYmMUOS1oY9Ec5BHKC79c+uo4Ek2fZN6MSqcxxA
27lpsXimhuynTNzs9eaAVL97R81mq8lYh46JnR4c0NycohQ4V0mmpAYXrXfg
gNVeQWX9C+XkuEq26vMtHNBdaVB/j1pGtse6q5wfY4MVAcfejQuVkozc6V6t
n2wQE2ipHS9WQsrQon8OD7LByZCV71+sLCLT+e7pHn/PBioXa7dC7QKyLe2+
7/Y2NiiMZX1VOZpJRqW3FA0VscGmVQMB8a/SyVd8XSmpBWwgpli+9mVPGmmS
1zG8M4cNOMoHQuBIEnlRtailOJUNrLWz1VRXJJBZ0lwbt6tscNjzW9nL3bGk
U9x1f8lINpDzjSW2OV8lzbqMqXVhbHDnQne56vVwUrj61l6ZADaoEJiQM7YJ
IT8/qF5e78sGW6UMX6v960fGyw7s8DyD528iMKu+7yQZOrP7k/QpNmA/1n5E
HNlPnj9vOIBc2aDTt8ho0wMAtAqn1NKc8fvPmQ5Zpx0HFWMGfr/c8fzKHBsM
s86CvDildTs88fxzxKT2+AYAMwsf40xvvP6dzlqPs0NBFutD44Q/G3z7p7bP
6NolcLZ/w+MdQXh8/QA1uyMx4O0zp+bxi2zQneLhMbImHgwkVA+bXmaDP7eT
ah7LXAexCn+Ck2Lw/K//dgHUWyAz+Ueb/k28vsiicrvuO0BZuss8KA/vj9o/
83YJJcD/0xKHZd/ZwCApL/ZPZilgp6rlPh1hA6FwqshO+zLwzk59q+NvNhj6
eTzrp+sDsLA5QzV5ng3uNqyp14h6BEIeZO5aKsIBEn55rPKGclDQJL2pS5sD
5obsXhxVQOCiTq9LRwgHfDC33+uZ3gxq+8f8wpa0g9+loHSZfidQGSsxExLt
AL25cp5jbC6Qm53z+rmiEwR5VprvzfgIDCTDs1Ilu4B95sb9ade+gLDakkWL
0S7gEtVC6Wd/A6xlDiUpr7vB80uqqjEvh0H4irCD9Pg34JDoQJ2EwxjYJNeo
cBD2gF96TUYf/H+BO0Gnfv8c7QGlXkumj52ZANE+vcyFqLeAduFL2LEbk8BU
/Zmi8speEJasaCF9Yxq8Dt7XvyK1F1jSLqyvvzILJAnej0sCfaDE4nTPcOE8
mFZdM+/o3wd0UsiG17mL4DbrzoNdbfj5sXYo9YUPBk6tKruiyAUuq+xUt/3m
h057tzhd9uACn5HAbZpT/LBFOFI0GN9/oTVZ+xXm+GGoZqqa1ykuSD04cpGf
RoEHG6/c3uOJ78Okq9xacQqM1cw2kfTmAl3R2mvGWhT4dIC6NDgA3+cU9VET
bwrsjsvW6onigoefmE/+GaXATIH7A+y7XODb87Ix+jcFLtfQiyrL5oKtr+J6
2FMUeNOgNzgO399V/0nPOfJT4a3PnScs8f3ecGWdiZcYFU6IuqlWFnJBz0Yz
zm1tKmSDM2WBZVywEBT5c/A8FS46Lg8PrOaCHRJ0pWh+GqT4Tu26hOORIsf0
bhSdBlclqH7bgOPV3LVIuUssGnxaeG6yG7uYSUiHiNJgnGel87oeLhCZFSC8
FLAvXk+s7eWCrg8i32y30WDnC3uLvn4uOFK6okQ2jAYv7GfV5gzh9Z9yUpGO
oMG6f8VLDL5xgdj69DzxKzR4+pC8cCf287vyGUIJNEg9enMDP46nSrdWxy9k
0mDMU5d3dsNc8D1Y2fsjokEPgVerP45zgf8O7S33+OgwVYXTemOWC0ZM8u9e
p9GheScdLcPx281QVjiIoMP0JqONadgHNPgGLUXocAePFZ6F4z2Uak3+KU+H
cunSs7mLXCD48fi8BqDDT8J+lreoPJAZkFhfHkKHyUuWDUgI8oCMD0MzM4wO
v6/PDb6Mff1UwJ3LEXRoLRx0fRY74vBhf4drdHgt3lT3Pc5PPExVlWfT6FBn
r4Zf9lIe0BZ9Hm1URYcRkguPRcV4oKVg3LZhhg6/2so2XlvGw6GFUklZpMOw
jQmPp7GVvoopQioDmrmUCznjfCp8rdavZ4IMePzUoRldnG8Z3PVJLFvBgEYn
17/i4vysLPV3R6oRA97cPH2EIc8DSbF/7LzDGbBPt7pmaA0PNBYzqksjGXD1
tlMME5z/TbRKrf15lQHvTPE9S8W2Fdw64ZrIgAbc5c6WOJ8UunzuplMOA96u
72zNXscDoWFTXeaNDKjV+n1ER4UH3Hxn9skLMGHxPqsfv3G+Wnwgar3EUiYU
5ChLbsX57LixxBwhhp/7ZNecxw4SVc8al2HCzl15iTPYsSVHvzesZ0L7tzSz
KQ0eeDLYfOGUBRP+8p7u69uE8/O2vbZHdzHhKpcicSmcTxuVf1yzz4YJHZZn
tlphN0fMtQAHJnxD86qrxeau1pAQd2fC++L3azK0eYDidLvg6WUmzHNy4t+O
83Wz7WuCSmKY0MTM2sYfO0b1wa7seCY89VlYsQBbcubFeEwSE8JQyZ0COP9X
vr1gcKSACa91SD9pxt7NceYwmvF4SjlDG3A9kVgxnj37kglv7+F3tMfuybjg
P9rGhCdMs3eGYx/1TF7e+4YJVRG7ohPbV/CVc/FXJnyRG1Psg+uVVFPtmT1M
Aha2yC5NwfXNveL9t2sECZioczMbYVdIBmmvFyFgc01/2hfs7oFaz4VlBNT9
Tq3UwPWRSKTVpwIVAsb0OeRVY8sPe4eKbyRgzaTSgX5s9X23Vv6rRUCBkgUf
PlyP4TPdv8eAgMqdgxyIHdno0Tq/CzvOCTzDvqke6+5mS0DDD5sl32Dn3HrA
6NiH5+NlafULu9ZlChYcJuCIrunoelz/zTEin9ieJeCE25IvcdiCXoW21X4E
vOfk8S4fW/ZN68i6QAK2W2zUJ7G35ourzIcT0E2ItvoHtrdZVnr+DQJ+cN6f
a4Tr17DSen2xZAIekPeptcGOlx7sCb5DQJsMGeMT2MVf1cVt8wgosih5Ngq7
ysq2rOoeAbMkfeSTsF+U++1aV0pAnSPumwqwB6OqoubKCXg8Sz2yEXtypH+N
axUBfdnUpk5shj21joMIGJrz76mP2IrKO+byWgiYsvvMwCz2pvjTyaKvCZh/
6EcFE9f7cCp+S3A7Pq+oZWNi2Iea35yx6SPgab2rceuwT2vMLqnqJ+CVxY4J
DezgJLn7Sp8JuMOuG+liX+UzNk8YxOfDSBzdhp3s5jww+4OA8g2CERbYBezL
4S5jBGxYafyvNfZ/OkXynAkCal3Yyt2H3ZDZVqU/g89T52f6335IJ/HLIW+B
gGLnTjT+7Zd8OiM1KUJlQS3LdFsX7PEe3RtBTBYMyk418cDm2+ak+UWQBaWs
nJJPYwsXhr62FmFBm/lPe85gy4nmnKyUYME0Qw2fv/0dtYAmQkmGBS9fMJ70
+dsf+vAtN34lC9aLLX//tx/0f/0j+P/9o/8BlNKxhQ==
          "]]}, 
        Annotation[#, "Charting`Private`Tag$958401#7"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, Automatic}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\[Theta]", TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, 
     AxesOrigin -> {0, 0.25620178596240634`}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {All, All}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{Automatic, Automatic}, {
       Automatic, Automatic}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"HF\"", "\"0.1\"", "\"0.2\"", "\"0.3\"", "\"0.4\"", "\"0.5\"", 
       "\"Hylleraas\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6666666666666666, 0.33333333333333337`, 
                    0.33333333333333337`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.8687037300571213`*^9}},
 CellLabel->
  "Out[2263]=",ExpressionUUID->"a2dc7f9a-4b81-4fdc-9cc9-148ecb75beaa"],

Cell[BoxData["\<\"/home/hynl2/WFAnalysis/Angular_Plot.pdf\"\>"], "Output",
 CellChangeTimes->{{3.868702906101685*^9, 3.86870293011663*^9}, 
   3.868703303120324*^9, 3.868703409536118*^9, 3.8687034793940477`*^9, {
   3.868703675897554*^9, 3.868703730412655*^9}},
 CellLabel->
  "Out[2264]=",ExpressionUUID->"d148bbb9-1414-46ad-98d7-48d905f7a93e"]
}, Open  ]]
},
WindowSize->{1482, 1164},
WindowMargins->{{Automatic, 40}, {Automatic, 92}},
Magnification:>1.35 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 14754, 374, 1532, "Input",ExpressionUUID->"b027e053-131b-4140-b69e-59e42f6f4d18"],
Cell[15337, 398, 315, 5, 48, "Output",ExpressionUUID->"5bad8c29-52c6-4d48-9272-38ec2e226171"],
Cell[15655, 405, 323, 6, 48, "Output",ExpressionUUID->"7f5de47c-9e8e-4677-bc7a-d39e7181c717"],
Cell[15981, 413, 323, 6, 48, "Output",ExpressionUUID->"4c4b38d2-cdf3-4d21-98bb-28edf7d3b43f"],
Cell[16307, 421, 325, 6, 48, "Output",ExpressionUUID->"6f3637a1-e256-4019-a4a4-7fc2cfbf5193"],
Cell[16635, 429, 323, 6, 48, "Output",ExpressionUUID->"34406474-f544-4ee0-86b4-2a33b56ae563"],
Cell[16961, 437, 309, 5, 48, "Output",ExpressionUUID->"f32da01e-e46a-47e2-bc6d-417541e31d2a"],
Cell[17273, 444, 309, 5, 48, "Output",ExpressionUUID->"44028bdb-0f3d-4c6f-aec1-f8ca8d4bce49"],
Cell[17585, 451, 309, 5, 48, "Output",ExpressionUUID->"e8cf137f-042a-49f8-a7c7-33158d7af264"],
Cell[17897, 458, 324, 6, 48, "Output",ExpressionUUID->"ac0c4104-0b68-4772-ba23-373131d66188"],
Cell[18224, 466, 309, 5, 48, "Output",ExpressionUUID->"b4398ae1-a7c8-452c-a584-084a0a886af1"],
Cell[18536, 473, 324, 6, 48, "Output",ExpressionUUID->"ef1f6344-1ce2-4c72-949d-24687be58810"],
Cell[18863, 481, 316, 5, 48, "Output",ExpressionUUID->"cdbec08d-3db4-452e-9fd4-da549a7389eb"],
Cell[19182, 488, 321, 5, 48, "Output",ExpressionUUID->"697f1349-b8ae-4f0c-8d32-eb9075c798ed"],
Cell[19506, 495, 319, 5, 48, "Output",ExpressionUUID->"8bd0ec4b-1c9d-4ad1-aa68-bb05dd599fcf"],
Cell[19828, 502, 317, 5, 48, "Output",ExpressionUUID->"1f9f627d-cb61-45d7-9932-402e8f7de935"],
Cell[20148, 509, 317, 5, 48, "Output",ExpressionUUID->"6094b9ff-7078-4ca8-9fe7-b9f1f99d37cd"],
Cell[20468, 516, 316, 5, 48, "Output",ExpressionUUID->"a9f52c45-c0ea-45c3-9952-d0de086636f8"],
Cell[20787, 523, 317, 5, 48, "Output",ExpressionUUID->"6d5b0f26-6297-4202-bcb9-f839c3fb9c5c"],
Cell[21107, 530, 66049, 1229, 354, "Output",ExpressionUUID->"a2dc7f9a-4b81-4fdc-9cc9-148ecb75beaa"],
Cell[87159, 1761, 345, 5, 105, "Output",ExpressionUUID->"d148bbb9-1414-46ad-98d7-48d905f7a93e"]
}, Open  ]]
}
]
*)



==> Figures/AngstromPlots/WFAnalysis/RadialA.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    126843,       2488]
NotebookOptionsPosition[    124264,       2449]
NotebookOutlinePosition[    124631,       2465]
CellTagsIndexPosition[    124588,       2462]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"N1", " ", "=", " ", 
  RowBox[{"1", " ", "/", " ", "0.1600268"}]}], "\[IndentingNewLine]", 
 RowBox[{"c1", " ", "=", " ", 
  RowBox[{"-", "0.16003"}]}], "\[IndentingNewLine]", 
 RowBox[{"c2", " ", "=", " ", 
  RowBox[{"-", "0.30847"}]}], "\[IndentingNewLine]", 
 RowBox[{"c3", " ", "=", " ", 
  RowBox[{"-", "0.45305"}]}], "\[IndentingNewLine]", 
 RowBox[{"c4", " ", "=", " ", 
  RowBox[{"-", "0.23889"}]}], "\[IndentingNewLine]", 
 RowBox[{"z", " ", "=", " ", "1.755656"}], "\[IndentingNewLine]", 
 RowBox[{"d1", " ", "=", " ", "0.337294"}], "\[IndentingNewLine]", 
 RowBox[{"d2", " ", "=", " ", "0.112519"}], "\[IndentingNewLine]", 
 RowBox[{"d3", " ", "=", " ", 
  RowBox[{"-", "0.145874"}]}], "\[IndentingNewLine]", 
 RowBox[{"d4", " ", "=", " ", "0.023634"}], "\[IndentingNewLine]", 
 RowBox[{"d5", " ", "=", " ", 
  RowBox[{"-", "0.037024"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1.0889083", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "528.5"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"2.0148922", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "79.31"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"3.310841777", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "18.05"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"4.5474467", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "5.085"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.40264457", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "1.609"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0539702", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.5363"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.47113389", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1833"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"c1", " ", "*", "  ", "N1", " ", "*", " ", 
    RowBox[{"chi1", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c2", " ", "*", " ", 
    RowBox[{"chi2", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c3", " ", "*", " ", 
    RowBox[{"chi3", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c4", " ", "*", " ", 
    RowBox[{"chi4", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", " ", "r2_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], " ", "*", " ", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normhf", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"hartreeprod", "[", 
       RowBox[{"0.665", ",", " ", "r"}], "]"}], " ", "*", " ", 
      RowBox[{"hartreeprod", "[", 
       RowBox[{"0.665", ",", " ", "r"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "[", "r_", "]"}], "  ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Abs", "[", "r", "]"}], " ", "+", " ", "0.665"}], ")"}], " ", 
   "*", " ", "1.88973"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Abs", "[", "r", "]"}], "-", "0.665"}], ")"}], "*", " ", 
   "1.88973"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Abs", "[", 
     RowBox[{"r", " ", "-", " ", "0.665"}], "]"}], ")"}], "*", " ", 
   "1.88973"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrow", "[", 
   RowBox[{"r_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"0.5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"r", "-", "0.665"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Abs", "[", 
          RowBox[{"r", "-", "0.665"}], "]"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{"c", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abs", "[", "r", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Abs", "[", "r", "]"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tc", "[", 
   RowBox[{"r_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrow", "[", 
    RowBox[{"r", ",", " ", "c"}], "]"}], " ", "*", " ", 
   RowBox[{"hartreeprod", "[", 
    RowBox[{"r", ",", " ", "0.665"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexact", "[", 
   RowBox[{"z_", ",", " ", "s_", ",", " ", "t_", ",", " ", "u_"}], "]"}], " ",
   ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "z"}], " ", "*", " ", "s"}], "]"}], " ", "*", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"d1", " ", "*", " ", "u"}], "  ", "+", " ", 
     RowBox[{"d2", " ", "*", " ", 
      SuperscriptBox["t", "2"]}], " ", "+", " ", 
     RowBox[{"d3", " ", "*", " ", "s"}], " ", "+", " ", 
     RowBox[{"d4", " ", "*", " ", 
      SuperscriptBox["s", "2"]}], " ", "+", " ", 
     RowBox[{"d5", " ", "*", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"norm", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "*", " ", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"normn2", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "2"}]}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "2"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"normn1", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "1"}]}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "1"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm1", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "1"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "1"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm2", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "2"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "2"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm3", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "3"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "3"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"hartreeprod", "[", 
        RowBox[{"0.665", ",", " ", "r"}], "]"}], "/", "normhf"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", 
         RowBox[{"-", "2.0"}]}], "]"}], "/", "normn2"}], ",", " ", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", 
         RowBox[{"-", "1.0"}]}], "]"}], "/", "normn1"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "1"}], "]"}], "/", "norm1"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "2"}], "]"}], "/", "norm2"}], ",", " ", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "3"}], "]"}], "/", "norm3"}], ",", 
      RowBox[{
       RowBox[{"psiexact", "[", 
        RowBox[{"z", ",", " ", 
         RowBox[{"s", "[", "r", "]"}], ",", " ", 
         RowBox[{"t", "[", "r", "]"}], ",", " ", 
         RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "/", " ", "norm"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", 
      RowBox[{"-", "1."}], ",", " ", "1."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<HF\>\"", ",", "\"\<-2\>\"", ",", "\"\<-1\>\"", ",", "\"\<1\>\"", 
       ",", "\"\<2\>\"", ",", "\"\<3\>\"", ",", "\"\<Hylleraas\>\""}], 
      "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Psi]"}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Red", ",", " ", "Purple", ",", " ", "Green", ",", "Magenta", ",", 
       "Blue", ",", "Pink", ",", "Black"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\</home/hynl2/WFAnalysis/RadialA_1.pdf\>\"", ",", "p1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"normn112", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "1.12"}]}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "1.12"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", 
         RowBox[{"-", "1.12"}]}], "]"}], "/", "normn112"}], ",", 
      RowBox[{
       RowBox[{"psiexact", "[", 
        RowBox[{"z", ",", " ", 
         RowBox[{"s", "[", "r", "]"}], ",", " ", 
         RowBox[{"t", "[", "r", "]"}], ",", " ", 
         RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "/", " ", "norm"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", 
      RowBox[{"-", "1."}], ",", " ", "1."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-1.12\>\"", ",", "\"\<Hylleraas\>\""}], "}"}]}], ",", " ", 
    
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Psi]"}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Red", ",", " ", "Dashed"}], "}"}], ",", "Black"}], "}"}]}]}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\</home/hynl2/WFAnalysis/RadialA_2.pdf\>\"", ",", "p2"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.867152230749421*^9, 3.8671522958130713`*^9}, {
   3.867153078007658*^9, 3.867153116822563*^9}, {3.867153273190271*^9, 
   3.867153307761321*^9}, {3.867153402743887*^9, 3.8671534378565474`*^9}, {
   3.867153471888772*^9, 3.867153488934647*^9}, {3.8671535285501137`*^9, 
   3.86715368308888*^9}, {3.8671538942620173`*^9, 3.867153923413041*^9}, {
   3.867318843179348*^9, 3.867319019769574*^9}, {3.867319362271532*^9, 
   3.867319371668234*^9}, 3.8673237106801033`*^9, {3.867324031521545*^9, 
   3.867324056440303*^9}, {3.867324094177491*^9, 3.867324102767791*^9}, {
   3.8685177133440523`*^9, 3.868517754631755*^9}, {3.868518879375156*^9, 
   3.868518887853544*^9}, {3.8685189808150806`*^9, 3.868518991078752*^9}, {
   3.868520790345894*^9, 3.868520790673697*^9}, {3.868619259940531*^9, 
   3.8686192886516047`*^9}, {3.868619329515662*^9, 3.868619415420538*^9}, {
   3.8686194525747013`*^9, 3.8686194736049767`*^9}, {3.8686976750279408`*^9, 
   3.868697684371194*^9}, {3.868700265040588*^9, 3.868700269597988*^9}, {
   3.868700315025847*^9, 3.868700317727643*^9}, {3.868701031710361*^9, 
   3.8687010651522284`*^9}},
 CellLabel->
  "In[1431]:=",ExpressionUUID->"ee372775-46fb-4942-a59d-61d031d235c9"],

Cell[BoxData["6.248953300322196`"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.86870106872878*^9},
 CellLabel->
  "Out[1431]=",ExpressionUUID->"13ca1419-b173-4786-a865-34ab7e77f21c"],

Cell[BoxData[
 RowBox[{"-", "0.16003`"}]], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701068730631*^9},
 CellLabel->
  "Out[1432]=",ExpressionUUID->"7956bf4c-a590-4655-a4e5-5ae8c71eeac9"],

Cell[BoxData[
 RowBox[{"-", "0.30847`"}]], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701068732553*^9},
 CellLabel->
  "Out[1433]=",ExpressionUUID->"bfc57df4-6d00-4df9-b169-1d2173bac33d"],

Cell[BoxData[
 RowBox[{"-", "0.45305`"}]], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701068734441*^9},
 CellLabel->
  "Out[1434]=",ExpressionUUID->"683f8c79-6119-429d-9a23-8dbb44b8e5ad"],

Cell[BoxData[
 RowBox[{"-", "0.23889`"}]], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701068736306*^9},
 CellLabel->
  "Out[1435]=",ExpressionUUID->"453300c7-f2ce-4324-8a48-d0a4082f2532"],

Cell[BoxData["1.755656`"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701068738216*^9},
 CellLabel->
  "Out[1436]=",ExpressionUUID->"675a13f1-9db2-4782-90da-4dc4d9e3eed9"],

Cell[BoxData["0.337294`"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701068740107*^9},
 CellLabel->
  "Out[1437]=",ExpressionUUID->"83caf893-3d0f-48d0-85f7-38f27249684a"],

Cell[BoxData["0.112519`"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701068741907*^9},
 CellLabel->
  "Out[1438]=",ExpressionUUID->"61c31f25-dd46-461d-9064-e001af3d83ff"],

Cell[BoxData[
 RowBox[{"-", "0.145874`"}]], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701068743353*^9},
 CellLabel->
  "Out[1439]=",ExpressionUUID->"833a82b5-beb5-4361-afdb-00860243473c"],

Cell[BoxData["0.023634`"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.8687010687447777`*^9},
 CellLabel->
  "Out[1440]=",ExpressionUUID->"49aceaae-9d3a-4136-bdc2-02764ece7696"],

Cell[BoxData[
 RowBox[{"-", "0.037024`"}]], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701068746215*^9},
 CellLabel->
  "Out[1441]=",ExpressionUUID->"f9403c6e-b31b-4250-8443-25787d92bb69"],

Cell[BoxData["1.6795922046397782`"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.8687010687476587`*^9},
 CellLabel->
  "Out[1448]=",ExpressionUUID->"a496f7a3-3593-4fe3-95ce-a23c075e9a44"],

Cell[BoxData["0.07946652001706267`"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.8687010687787857`*^9},
 CellLabel->
  "Out[1455]=",ExpressionUUID->"57cc14a0-4334-49fb-b79a-4103a4bd188c"],

Cell[BoxData["1.6687127324545832`"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701068802476*^9},
 CellLabel->
  "Out[1456]=",ExpressionUUID->"eec72597-205e-45af-909e-5a8023c66609"],

Cell[BoxData["1.8337179552079224`"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701068848256*^9},
 CellLabel->
  "Out[1457]=",ExpressionUUID->"1ead9523-c97d-4db7-9cde-384a5752b5b0"],

Cell[BoxData["2.325751980680633`"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701068893236*^9},
 CellLabel->
  "Out[1458]=",ExpressionUUID->"c75212c3-41b5-4611-936a-12d9939d2c44"],

Cell[BoxData["2.711120042592308`"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.8687010689413643`*^9},
 CellLabel->
  "Out[1459]=",ExpressionUUID->"cce9bebe-be8e-4b2e-b1a6-b42e479b437d"],

Cell[BoxData["3.2657928180343663`"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701068995285*^9},
 CellLabel->
  "Out[1460]=",ExpressionUUID->"3a386880-71ba-49dc-bfb9-cafc4b266d1f"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJw1l2k81fsaxR1DCpkaVMgUB9FBIoqlkjQoJElJ6cQhpetmqFCGUCdlijKc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          "]]}, 
        Annotation[#, "Charting`Private`Tag$931515#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.5, 0, 0.5]], 
         LineBox[CompressedData["
1:eJwtmXkwFP7/x1eKQiglcuVIJbmPnK8tieRKkShXoZCkUJKbdLiP+lBuInLf
19tNrHMd68yxu61r11lI+fWd+f31mufMa17PmdfMa+b5mJegzSMj2z0YDCaG
DoP5X5UAzvndXRrax4FtNBdPh0dbwiFb2zQ0G6HDySqXDgXF0qJrGzTU+GWb
2qySDjKn9WzICzQ0MGqrjr2aDoqHAkdxwzQUskvX9tAhHbCzKx3/5dPQbYu3
3FnZ6WD0qitH1pKGynOSXMrPZoBHT+BD+zoqCgW/AFXIhHcL7sPrFVS0ktkQ
uaadCamMDy74F1ORQpzm5UKjTMCB3tFPWVT0OetqDdYuE4QKjtb2R1GR0D25
2ILQTOiOyGRRt6cilZCt4ZGJTBA1as85wk5FsW6M2/4Bn2FggHm+wXoJ6QzX
sHaQssDvXmldzu0l9O0dZ/Gn5SyQWLeIjr25hLAxug3PfmdBCEeR6gO9JdQq
kaigeSgb1IxMw9mVltBJbyvN82rZkNmTLmfJvoT6FVqYQ+Oy4VmHms9O3SKi
CoOmsMEX4Kt/dESRdxHBdduPn0dyAHdY/qnysUVUb/P1tT45Bzxtt/FqhxdR
Nk+Kw9/VHBhiCoq+tH8R8fDfPfWcJRcijOMPG60vIL338U5jkAv0C83sD3EL
iHD3uJpZVi7MHT1+MM1rAck81KN/4fsVSh2b97FNzKPOb+x8kgb5cP6Es3Tm
8Dyyv97wO9EyH6oGjt1R659HbINVv3hc8qFezbHEsW0e+dbnP1OLzIcOtsN3
2wvn0YOxzk2BgXyYKras9wueR1r6VisKEgXAtLPtuS45j/gHrz5uqi4Aq3fS
yyP+c6j86e3fukuF4FkSFdz1cg6FB/Qu5P8shNjxNd6GZ3No5kntgeOYIugQ
L7uS5TyH1hkwZHqOIpDtUk5zN5tDv01X2yWUioCB9ZIJh8wcWpEIfUsOLoLc
cJMa3WkKCgvQtz9wuhg2o16EIKCg0JIq+0D/EvjB2zB/WZmCNjrPxxHCSmAo
k0GvW46CxBsPHVdMKIHiqshDE2coqPyFpSZHSQk4z3yO3+agICHuhyJXyCUw
Kz2QK0/5gfbffUUu0i2F7l7xvpyIHyiAOzi/TrAM0lgnuT9Mk9Gx9memndRy
iDIHRqVxMuKOa9Yo/1MO/lnJ6yNDZPTlCdE1n6UCbC7e7eHBkVFRW3xTs1gF
CLlTApPKyGg9awEbaF8BqROrtMy3ZKRCtNaznK2A5FzG1lJ5MqLlcc10Eivh
o460K/41CZH5WZSb2GtAhFmnozeQhC5mzNMNCtZATqeNULcPCb0OUqpak6mB
Kt2Y/nY3EvK67nfC1LgGRvR/ydRZk9BSgUJTbXwNcF6vXctSIqH4x+IP956u
hXDzK27ec0QkbaJRWa9bB/5O1s/OXCGi3Ua13hCrepgMs/hYpUFE2fKviMWO
9aBcaF5/VZ2I9K6W76G418PqhvF+Z1kiOq/9wsMxtB6sfXQ+FPER0SKz+d/v
VfWAjZKtUFmdRd/vJTkHHWuAv+X7NvUSZpHTpQ6l1eEGeEH/xcN1aQaJHunB
/nBvAuf/LBisKDOoTGV0My2gCWwkOWL1ZmfQKY2vpxwimkDH3Kvo9MgM0jnR
S8/xpQm4ivWXJptn0FbHOefhiSYosVmzufpxBmVrFE5IaTUDtUFVX+TqDHLS
xo8aC7aAtW+PyFDWNJqvq3bcWm8Fk5Ek9Ym0aYRn0Ev6Q98GOjIupsTEaXT5
3Z1sFo42kCOyv1uNmUaFZ2Itr0q3wX5tozVWv2k0rcMvruvcBnlsgw1at6bR
eFEkj818G/xOHLWoPDCNTnwaijy20A6xtaQPHx2mEF3rQZ8g9k6weBbvrWg7
hRbWa2/uF+mE07IG9/otp1Dr2kHveMVOqMqqkNxvPIVu5seRFi06YTL6besT
mEJBwgl+V/M64ZSD9LrOkSmU9yFI9LcBDlzPbSeuvviOLBLfLPgmdUHV99Ms
uUKTaEKXN0JAqRe8VOm+xnNNovts3UNyl3pB7b8Rvdeskwh7pNPEyKAX6o3e
hNttTyC9R/Z8mba90NaycFiwfwLh3Kf8CqN6YSAnjzvObwJxxDqk3aH2AtVD
7pTv1Djq638UrJrbB8Ls2Is3EseQbOP8ZokGHsKkpj0doscQG7I9IW2Eh01D
/2LfkDG0qyB7qtIKD7jIZpGvrmOIcubRn8WXeHjKcYWRQWsM4Ubpt4gVeGjl
NMKV00bRWcfneQLSA+DAd8+E58IoEtnMIh88OwhFYiEOM7MEpJQtHmGiNQwC
fVaVZ0cIiKWhzqjXdBjeeSjtd+smoJrNyRumDsNg2zyfwVhJQI2bJ7WiQ4eB
y0JvWjyMgL7rmUiVDQzDy8jDph7nCcj7SsOrKlsCaG9+1GQJHUav2aoyDkWP
wPeWwhMKCkMocpnpZAbfOHhd37p0XnwIRffEy32UHgeuaewDZaEhxHxcTT9V
cxwMd3oK1VmH0MDxz21jD8ehXoZ6UYs8iM7iXef3onFIThKzNY0bRAlv8rPO
35sAm+dp2Z4/B1DB7GCKY9UkkMRjZVAZHu37TCMcwU2BmHcGlZKDR192vU35
RqbAuaf0y+EUPBo5ySoqRZ6CzcdDQnZv8Uh2I7r5KWYamMqPcRy0wiPwftPg
KT8NUhfi18wO4JFf+R9jn5RpeGGcVPLTvB9Zivf7f/CbgUPe2QoSdH3opvdm
UehdIgSXnW5n/9WLXj0JaTF0JcI29fOttcVelEvfasXvR4QZy0yvCkIvWpdl
0h9JJELRhbTGiwW9KEgxt7d7lAhG+z7p37TsRTHVgtzoBglOcQt2YV70oNuG
5itLhmQQV6CJZ6zhkMFUjGSSEwXsJHx8KidwSPx3hkeLDwWSRNn6u9pwyP/j
f0d/R1Hg8DFJj58JOLSi7R8fU0mBX7+cG7Qu4ZAo7XOrP+McNFZSjedjOtFv
Xk/125lzYKpG9ZZU6EAthfJhUcvzEHBpqbfyWRuqddK4xFWzBI3aiwZyd9vQ
0KsxTwP8EmD0Frrz9NrQiMzuwYT5JfAynsOlCbWh72btXx9xU8HdjtQeimtF
bPHS7w49o8L9kIl66xOtiJCjZKinRANdXFfBgfZmdF9MTu6k3TIcvZEXcetY
I/I5HuNgwLsKRaJvqzTpG9Gyc4tC75lVMNyyJ0rTGhA9L63EXHEV3iQKnmdq
a0CeR7XbooxW4S8l5nuVewOSXGWT93u9CuSXLyR4h+pRSrBVz52tVXA2iPxQ
ewYho7GJjJ2pNSj62cLWLlKFlgrzuwK6NyDsS2qj+lYl4nvutm/x+wY4Wvi4
lXZVokX/llbLlQ0QaT0/lupeidjyJA87HPkJcbE5mS/bK5DZfJIds/lP8JSL
VJN1Kkf3Ew0zYuZ/wkXX246JxSUoU8SuZoZjEzLGSKFzgXmoTgrFnk3ZhlEv
zqRPsnkoL8u/u7N0G1j5tQquzXxFX8JOMgZ3bIO7VVZ/JXxF5G49mvb6Nlwm
ORx7s52DRJ7XXmK68hsoVFqymEs2SvvAcMDp128Q27Nd7Giejpaez4as3vsD
FmliLQJM6eiBvazEda8/EHXJfAhfkYaEBMu5aqP/wHZwzaYKZxpSmk5m+dz4
BzqZfdRY+lLQpybha1kn/gJBbH/YrdBElI17KUYY+wt3rvGWjN2NQRdfyn3h
PYHBLq5tKLk1R6NzDNRxIzEM1iuuB7GejEbYSW6xh3IY7Mcx/84L5EiUz3ss
8Io2BlvS2d9i0BeG0qumB/2cMdgB9uA+/6hQVCch/KTSA4NdM1aaKL3+Dqn2
XzfD+WKwMlNJ6zxDr9GLzgiqTxQGm7/uJEwZDUSmgCfsKcFgu5VOSPJ8DEAP
Q+/ob1VjsFRvvLL+HX+UnSj1qqkJgzU9/DT9PvJB8jy32Xr7Mdj3H0eruy+8
RBJjV8fYRzHYIdELeLlmT9RMu3NPaBqDva7CuofumxtydWNjL6VisFEtT7nt
rz5BjDmCf+Q2MNhegzGpri4XFDDYrBrwG4NNaDdEMhn2qD5+rDaEkQ7LNcFH
/ZttgxiyTp2Ag3TYs7ODSnF3zFHnkWPHGg/TYUVZXN5L2F9DE8RCg0NcdFjf
gdMDPE1qSC2pzF+cjw4rzjbhsO+cCOzsPL5mJUCHHVrxT2Lf1AY+dR7hB9x0
2GWDU6uPXE1A0CD8qToHHfZF9OUORzkr6IqZCJ9iocP+9X6ekCRpC5Nr7R0G
DP/mO+Q64cUcwASTHvxuF4NtOvH61Sd2V3jSdQlcVjDYwDghF8Wwp/DjB02B
ax6DvcxSY9rH7AE+IZT08BkMtv0X9cw+Ri+Q/qRuQPu3P3t7Mbuyv/4QJsf2
N7AQg9UW8jALUAuE1MhrXtVZGOzpiSZ9Q68gkL6acrEtCYOdN7qjOL/1Cr49
zFGwCcVgndQj9vNvvAOT92SVejsMtpLpxWCjWzRkcway7eXAYJPPHcXnC8XA
+sOVJk5GDDbYML/3Y08MrBz+wMf5cxduxM12up+Jg+95UTmqLbuwLKjbKDbx
AaIv8rrIWO+CqBJfftSlRND4VaWhH/UXvhVbXip8nQ5XiFXPCxZ2QLVFvOnU
VDps6msp+/TtQMHQ1oVEhQxoGZCQtCzfgbitaHg7mwFtcbFKpgE7cA/alW3V
PkOqn9uZa7w7sNshJc29kg3x67hK2eu/QX6Gjt/PNB+4t28X7iNsgUTVzRWp
7Hx4ONBaPNW4BaJRX5untvLhxskChaGvW8CckiufrFcAuXu/VrAFbsGOoen4
LrUAivDWlSXSWzBRkH8GSReBXtYla+/ITUhysWhWKy8BtWuKvQlWv0B4uXpL
ubESqjdScRPiG+DVpRG4vlQJt578KUo7vgFDXzpZ87irIFK38qf7/g14Yzsm
LPi4Ch6/VnbQJK7D8ui2HuOJanDeeiTg93Ed6lqUUvEva4D53sEKF7Z1MEso
13FSQvBAVKf/wu4qXEkb6dI3bYTzHkeO9jKuwHJQnl3Lw0YYl8+tU9tahg/3
A3ZVAhrBqU/wS8X8MlDOnZM+k9cILbk/5Ia6liGkwjeGfm8TMHt1vM2PWYb2
rlPmFflNcDT1Qe+gyDJobbpRBBlb4MoL+njnT1TQ1DtMv1HaBvI7EY3f3i1A
mPWBla1vbSCbz0C54LEABDfM978TbTBRHO2Gs14Ah0Rq1X6GdtjTrerKpfiv
n9bhymvSDkFUQszrmXkgRAbMaPxsh/ZousZa1XlwGFpviFLoAC+31ZyxPxQI
txz2lSrHgYq4DFdZHhmCF1WBjMOBwx2tiwUJZPB+nvonYQYHEsXC4VUhZHCO
fujJyNoFph1sWrs2ZNBvo386ea8LtGxkZLW4yMAqKWX/7nA3VJZsFTYEkSDs
b4ge5WEP8Ndb8C87EqFNn++g4eE+MM78WClmMwNHJKY5XXn7QF5Peavm+gxY
Hcw4ESPaB13W/AZmmjOw3SkuR1Dug1uhzXxlp2dA/IqqudXdPqgNYnZYoU1D
hIZ5tktJHxxlLGJ08Z0Gs/P/aUaa9MPhNmdOs+wpWBI86t0fjweZB7Z132Qm
4fyLlMcN6Xg4wBna5sszCf4D52wL8vBQvlgyemXvJHC+uqwb1ogHtf7N5UND
E6C+6HFcZx4PJwQpCc88JyC8bLSsQWkAkiIeL8a2jv+782RaAWEAhMlHBRoc
x8Dt6VnrcM4heBzD1mj7gwCcTLQaE8Eh+JYY8yyznwAVSUVc/OJDYOtoxb9V
S4CdDqXe3Av/9L7QXXwMAfwFtaHD6V8/J0O4hQYBwrrv8e1rGoL7zsYpVWnD
kHk6ccTz0TAYsN49de7xEAyPsxvZtRPg0OeLUn9UBkDnrS3h6T+fNge5fgfx
AahRqrIIGCfAEVMeXhLvACTH3XVMXibArNnYy90/eLhvWBY4yjUCbcJDNzrq
8bDdZF6u/2AEnjuGYvO18cCbk8mryDQKb4qt652t+8HqueoPRt0xuKuZkZJY
0gti99oHqSZjEBrhYjyU2Qtr+jeaB63HYHjWmeX4f70QLOKUkuYxBm3WyyYt
L3shtyfBHNLGAG5/Ffmi1QtbJ3/3uG+Pga7A+qpmdQ9E9VdWkLLGwa+lOY1F
pBuaziq+ado3CR6xLtNlcv/4R/JG2grbJGwwevzcFuiETZnHNQLHJ+Eg47Mk
A+ZOEFfOob6QmAQZoxtPxWY6IEZb4LrczUnQEjr4KT2iA+xsGXkzsibhvb1D
WeLyN9ifNPw1+Op3SFqf1bta0w6iB2oo6dpT8Ii4p6bGpxVW2yQcUvWmIGSH
Q5/jUSvUBacsJBlNQWz7kXZ3i3/8t/cVNf72FFxRdNW5p9YKQbvX1iNcpv7l
pKb7hN8tQNz4sev1YQpYNFkleV+0QOoMxzFjyhRob+MPdvk3A1+No+a+kGkI
8hp6jStphCPc29vOodOwceqJKyWjEVjcQwoIUdMwJqo3yP6+EXYkM3hyP03D
pMf9qeDnjTCaNrliVDwNrS/0lxigEeLeXktMnpyG495TzPq4BmA1V/ylIj8D
8zVh+cW0esBs78l2nZmBK9sZK9n5dWA1O7Lm82MG6rRt3wn/Vwf1uAL10MUZ
sPxZPpPnXwe+SRYDn3/OgOrK3Ltt4zrYvVS1O840C6eXwm3v/amFv+GPTbRk
Z6E/2KDK3aAWdk5O0fMGzgImkSVSFVMDt9nK9c+8noUpH7aPAwvVULMZ+p9C
2Czoh17FeQ1Xg1eniuS1D7OQu3Tc6U9eNfx2eW8WnDsL9xtKTessqmG7Wr9w
eWAWmLTlfOQaquDXtVqLlpNEKI3ICUiOrAT/kfwJ9bNEGBPnM0t4WQms1qm3
K6SIYKy78/jzg0oQdXlllqNCBP6KinNrFyrhRtg1k8hrRBB5Y6N3c60CCjpI
endeEkFNx5v98q0KeKDBqrYxQIRbHy80WkiXw3oHpsb5H5ck3aeq2wuUg6/R
mjLlOxHOFnrr+Rwshw/WhPNj80TgeYVbnJgrg1afVLkGDAkqRFK7rqeVgRFj
bLEyAwkOtBe4DkeWwUTYK5kSZhI0Xg7TcPAtg/VPTlKfOUlw8f01hdo7ZSBU
oyAeKk4CDnk+umPcZZCncSaHQYYE1oGvMw7vLwOlTh4xX0USTJSNHuL7VQrN
RqzZW6okaCuqVFIgl4LhKOb0k4skMKkdZrcYLIVx67XMRS0SxNXE86DmUrCf
I5200yOB504Usaq8FLw3O4RvmZLA6VzOaPenUmDyrU3tv0MCd0PKDjmiFGIZ
CwR175Lg+3uzV/sDSyGXM1YAnEng4y6A7B1KYUzOkudk4D//ykNCcYqlYLcl
zxb0mgQJQ0HFsmdLYbmWhZ4URgKxd87io/ylsFeraj79PxKM2fLUX2AoBYlb
R6tE8klg7P34u+dgCfi+7DQVGSVB7pM7gRFuJSDaqhgnLEWG7AWuipM1xeBy
k/2Q0DgZUqMeWI1bF4FNlmT8yWkycC8bLqmaFoHxlr7wGTIZLC9+O5GuXwTK
CaHyUstkEN41dgxWKYJ935nM1Pf+gI4+O/74o0UQb7cvzUz8B8gLLnludxRC
s9u2XLTXD+iRLTgdoFwI3DFE0718FLjfLf59+GwBnA8Q4HwqRIFZHLnsiHAB
mLia4WdP/Y9Dq86bHi+AKMNevSYZCiiTtU+t7S8AloM1F/21KVBCVLq2jMuH
v0HR4pinFMA71zC7aeYD0eMiZqeDAgx1rz/8hTzIM0/+vPZsDrgX+W8w3soF
uWHhbQbvOWB7b5bodzUXqo0+6x4PmANWWWW/feq50H4lbwUbOgeJbxXXzwjn
wqxijUpYyhyk/jjWRlzKAa4jhJ7THXNw7OvReZ6gHPDHsW3e4ZmHnw67XJZV
X+Cmmo92e+08yMySvKrVs6HQ4qGQ8s4CyCc3HU3Oz4RNJg36SuMleHLp197z
t9LBqE9Fge8DFVhzeSxLfFKBSYW5oeZfbiltFAk99CwVGtJHr95Oo8Ke8U+d
T1xSQerZc+uEPCq4qRyz07JOBVaB8nfcLVTo9ix7JaaRCt+cZGaPrlKhhplw
YZwxFbD7z0Sw6tLg06eJL7iYFNh8vHk879o/PX89pzE0BfLH2jL0btLAImhV
tDY4Bfjz7arf2dBghlHOGz1LgR3jdDLTcxoI742S3bqdAuVpAmqMmTRg1gz/
qyqaAs4HaW2ZOTQwfcWW/0wgBUQ96owuF9Jg+z45roIrBWJ07twPqqFBgrDq
ziXmFHBdiY+mx9OAK3stJ3w5GcTMHfjTCDQIo7hnLM4lw3SzUvbFSRqo9DGW
6c0mg+EHQp3fHA2uB3uz8A4lw/49WVcEaTSQQYE6r3uSATl6DNSv0+Dg05Hw
7fZkcB+8bGm1TYNEzfeER43J8P//EijZGj8xV50M/wd3AQVm
          "]]}, 
        Annotation[#, "Charting`Private`Tag$931515#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[CompressedData["
1:eJwtWHkwFf7XFpVSUSolSyjKHomQnkpFRMgWJbIVivoWbUpFtEmSFCJayBoi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          "]]}, 
        Annotation[#, "Charting`Private`Tag$931515#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 1]], 
         LineBox[CompressedData["
1:eJwtV3k01V0XliHKmE9FhmSKGzJFSLsB9VJyNYlMqWR6CYWMIVOmkCFCkUhc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          "]]}, 
        Annotation[#, "Charting`Private`Tag$931515#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]], 
         LineBox[CompressedData["
1:eJwtl3k0Ve37xkUileQtXimFMhyKJJJ0mZIGCg0kIa+UKVOhQaZExgZDpiZD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          "]]}, 
        Annotation[#, "Charting`Private`Tag$931515#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0.5, 0.5]], 
         LineBox[CompressedData["
1:eJwtmHk4lO3bx5XsS/Q8UqGIZEt22TorKSq7SpFooSwlQsqWZC3ZSWPJFpU1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          "]]}, Annotation[#, "Charting`Private`Tag$931515#6"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwtlmk41HvjxmVpQUPnieoJJXIySraUxN3ikIosJSWiTpQoOYlSyFG0UNnS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          "]]}, 
        Annotation[#, "Charting`Private`Tag$931515#7"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-1., 1.}, {0., 2.140320431033272}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"HF\"", "\"-2\"", "\"-1\"", "\"1\"", "\"2\"", "\"3\"", 
       "\"Hylleraas\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6666666666666666, 0.33333333333333337`, 
                    0.33333333333333337`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.8687010691852417`*^9},
 CellLabel->
  "Out[1461]=",ExpressionUUID->"df4b988c-7d3c-45ae-b183-661c3b2647ac"],

Cell[BoxData["\<\"/home/hynl2/WFAnalysis/RadialA_1.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701069638467*^9},
 CellLabel->
  "Out[1462]=",ExpressionUUID->"c25ad5e2-32cb-4234-9ec4-b703835ce1ba"],

Cell[BoxData["1.8117776283183238`"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701069679489*^9},
 CellLabel->
  "Out[1463]=",ExpressionUUID->"42a181fa-a9df-49d2-93ea-be7b512ba428"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJwtmHk0FPz3xxVFFD0q1ZMlKkVKlhLSW/sispSUKHqokKJQlshaWSqhRSFL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          "]]}, 
        Annotation[#, "Charting`Private`Tag$931928#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwtlmk41HvjxmVpQUPnieoJJXIySraUxN3ikIosJSWiTpQoOYlSyFG0UNnS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          "]]}, 
        Annotation[#, "Charting`Private`Tag$931928#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-1., 1.}, {0., 1.9715795451909768`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"-1.12\"", "\"Hylleraas\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.86870106976443*^9},
 CellLabel->
  "Out[1464]=",ExpressionUUID->"f0e7c92c-9e56-48b9-a89b-fb454debb221"],

Cell[BoxData["\<\"/home/hynl2/WFAnalysis/RadialA_2.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.867152298802148*^9, {3.867153380817114*^9, 3.867153410300536*^9}, {
   3.86715348103928*^9, 3.8671534913422117`*^9}, {3.867153583231966*^9, 
   3.867153604968926*^9}, 3.867153686396285*^9, {3.867153897704282*^9, 
   3.867153925820524*^9}, {3.8673189929898767`*^9, 3.867319021963965*^9}, 
   3.8673193763842497`*^9, 3.867323713188592*^9, 3.8673240596943483`*^9, 
   3.867324105421021*^9, 3.868517756802636*^9, 3.8685188896325827`*^9, 
   3.868520795704669*^9, 3.8686192909289007`*^9, {3.868619397205909*^9, 
   3.868619417321188*^9}, {3.8686194546598063`*^9, 3.8686194752463923`*^9}, 
   3.868697691303391*^9, 3.868700282044088*^9, 3.8687003194226093`*^9, 
   3.868701069996657*^9},
 CellLabel->
  "Out[1465]=",ExpressionUUID->"01691002-e8c9-4aea-9dc7-bfc718401ac0"]
}, Open  ]]
},
WindowSize->{1482, 1164},
WindowMargins->{{41, Automatic}, {Automatic, 92}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 14249, 382, 1252, "Input",ExpressionUUID->"ee372775-46fb-4942-a59d-61d031d235c9"],
Cell[14832, 406, 834, 13, 44, "Output",ExpressionUUID->"13ca1419-b173-4786-a865-34ab7e77f21c"],
Cell[15669, 421, 842, 14, 44, "Output",ExpressionUUID->"7956bf4c-a590-4655-a4e5-5ae8c71eeac9"],
Cell[16514, 437, 842, 14, 44, "Output",ExpressionUUID->"bfc57df4-6d00-4df9-b169-1d2173bac33d"],
Cell[17359, 453, 842, 14, 44, "Output",ExpressionUUID->"683f8c79-6119-429d-9a23-8dbb44b8e5ad"],
Cell[18204, 469, 842, 14, 44, "Output",ExpressionUUID->"453300c7-f2ce-4324-8a48-d0a4082f2532"],
Cell[19049, 485, 826, 13, 44, "Output",ExpressionUUID->"675a13f1-9db2-4782-90da-4dc4d9e3eed9"],
Cell[19878, 500, 826, 13, 44, "Output",ExpressionUUID->"83caf893-3d0f-48d0-85f7-38f27249684a"],
Cell[20707, 515, 826, 13, 44, "Output",ExpressionUUID->"61c31f25-dd46-461d-9064-e001af3d83ff"],
Cell[21536, 530, 843, 14, 44, "Output",ExpressionUUID->"833a82b5-beb5-4361-afdb-00860243473c"],
Cell[22382, 546, 828, 13, 44, "Output",ExpressionUUID->"49aceaae-9d3a-4136-bdc2-02764ece7696"],
Cell[23213, 561, 843, 14, 44, "Output",ExpressionUUID->"f9403c6e-b31b-4250-8443-25787d92bb69"],
Cell[24059, 577, 838, 13, 44, "Output",ExpressionUUID->"a496f7a3-3593-4fe3-95ce-a23c075e9a44"],
Cell[24900, 592, 839, 13, 44, "Output",ExpressionUUID->"57cc14a0-4334-49fb-b79a-4103a4bd188c"],
Cell[25742, 607, 836, 13, 44, "Output",ExpressionUUID->"eec72597-205e-45af-909e-5a8023c66609"],
Cell[26581, 622, 836, 13, 44, "Output",ExpressionUUID->"1ead9523-c97d-4db7-9cde-384a5752b5b0"],
Cell[27420, 637, 835, 13, 44, "Output",ExpressionUUID->"c75212c3-41b5-4611-936a-12d9939d2c44"],
Cell[28258, 652, 837, 13, 44, "Output",ExpressionUUID->"cce9bebe-be8e-4b2e-b1a6-b42e479b437d"],
Cell[29098, 667, 836, 13, 44, "Output",ExpressionUUID->"3a386880-71ba-49dc-bfb9-cafc4b266d1f"],
Cell[29937, 682, 68848, 1278, 319, "Output",ExpressionUUID->"df4b988c-7d3c-45ae-b183-661c3b2647ac"],
Cell[98788, 1962, 861, 13, 44, "Output",ExpressionUUID->"c25ad5e2-32cb-4234-9ec4-b703835ce1ba"],
Cell[99652, 1977, 836, 13, 44, "Output",ExpressionUUID->"42a181fa-a9df-49d2-93ea-be7b512ba428"],
Cell[100491, 1992, 22893, 439, 319, "Output",ExpressionUUID->"f0e7c92c-9e56-48b9-a89b-fb454debb221"],
Cell[123387, 2433, 861, 13, 44, "Output",ExpressionUUID->"01691002-e8c9-4aea-9dc7-bfc718401ac0"]
}, Open  ]]
}
]
*)



==> Figures/AngstromPlots/WFAnalysis/RadialB.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     56033,       1229]
NotebookOptionsPosition[     53770,       1193]
NotebookOutlinePosition[     54138,       1209]
CellTagsIndexPosition[     54095,       1206]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"N1", " ", "=", " ", 
  RowBox[{"1", " ", "/", " ", "0.1600268"}]}], "\[IndentingNewLine]", 
 RowBox[{"c1", " ", "=", " ", 
  RowBox[{"-", "0.16003"}]}], "\[IndentingNewLine]", 
 RowBox[{"c2", " ", "=", " ", 
  RowBox[{"-", "0.30847"}]}], "\[IndentingNewLine]", 
 RowBox[{"c3", " ", "=", " ", 
  RowBox[{"-", "0.45305"}]}], "\[IndentingNewLine]", 
 RowBox[{"c4", " ", "=", " ", 
  RowBox[{"-", "0.23889"}]}], "\[IndentingNewLine]", 
 RowBox[{"z", " ", "=", " ", "1.755656"}], "\[IndentingNewLine]", 
 RowBox[{"d1", " ", "=", " ", "0.337294"}], "\[IndentingNewLine]", 
 RowBox[{"d2", " ", "=", " ", "0.112519"}], "\[IndentingNewLine]", 
 RowBox[{"d3", " ", "=", " ", 
  RowBox[{"-", "0.145874"}]}], "\[IndentingNewLine]", 
 RowBox[{"d4", " ", "=", " ", "0.023634"}], "\[IndentingNewLine]", 
 RowBox[{"d5", " ", "=", " ", 
  RowBox[{"-", "0.037024"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1.0889083", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "525.5"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"2.0148922", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "79.31"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"3.310841777", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "18.05"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"4.5474467", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "5.085"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.40264457", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "1.609"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0539702", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.5363"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.47113389", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1833"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"c1", " ", "*", "  ", "N1", " ", "*", " ", 
    RowBox[{"chi1", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c2", " ", "*", " ", 
    RowBox[{"chi2", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c3", " ", "*", " ", 
    RowBox[{"chi3", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c4", " ", "*", " ", 
    RowBox[{"chi4", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", " ", "r2_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], " ", "*", " ", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normhf", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"hartreeprod", "[", 
       RowBox[{"0.31", ",", " ", "r"}], "]"}], " ", "*", " ", 
      RowBox[{"hartreeprod", "[", 
       RowBox[{"0.31", ",", " ", "r"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "[", "r_", "]"}], "  ", ":=", " ", 
  RowBox[{
   RowBox[{"Abs", "[", "r", "]"}], " ", "+", " ", 
   "0.31"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"Abs", "[", "r", "]"}], "-", "0.31"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{"Abs", "[", 
   RowBox[{"r", " ", "-", " ", "0.31"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrow", "[", 
   RowBox[{"r_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"c", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "[", "r", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "[", "r", "]"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abs", "[", "r", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Abs", "[", "r", "]"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tc", "[", 
   RowBox[{"r_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrow", "[", 
    RowBox[{"r", ",", " ", "c"}], "]"}], " ", "*", " ", 
   RowBox[{"hartreeprod", "[", 
    RowBox[{"r", ",", " ", "0.31"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexact", "[", 
   RowBox[{"z_", ",", " ", "s_", ",", " ", "t_", ",", " ", "u_"}], "]"}], " ",
   ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "z"}], " ", "*", " ", "s"}], "]"}], " ", "*", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"d1", " ", "*", " ", "u"}], "  ", "+", " ", 
     RowBox[{"d2", " ", "*", " ", 
      SuperscriptBox["t", "2"]}], " ", "+", " ", 
     RowBox[{"d3", " ", "*", " ", "s"}], " ", "+", " ", 
     RowBox[{"d4", " ", "*", " ", 
      SuperscriptBox["s", "2"]}], " ", "+", " ", 
     RowBox[{"d5", " ", "*", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"norm", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "*", " ", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm5", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "0.5"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "0.5"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm4", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "0.4"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "0.4"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm3", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "0.3"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "0.3"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm2", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "0.2"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "0.2"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm1", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "0.1"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "0.1"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"hartreeprod", "[", 
        RowBox[{"0.31", ",", " ", "r"}], "]"}], "/", "normhf"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "0.5"}], "]"}], "/", "norm5"}], ",", " ", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "0.4"}], "]"}], "/", "norm4"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "0.3"}], "]"}], "/", "norm3"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "0.2"}], "]"}], "/", "norm2"}], ",", " ", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "0.1"}], "]"}], "/", "norm1"}], ",", 
      RowBox[{
       RowBox[{"psiexact", "[", 
        RowBox[{"z", ",", " ", 
         RowBox[{"s", "[", "r", "]"}], ",", " ", 
         RowBox[{"t", "[", "r", "]"}], ",", " ", 
         RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "/", " ", "norm"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", 
      RowBox[{"-", "1"}], ",", " ", "1"}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<HF\>\"", ",", "\"\<0.5\>\"", ",", "\"\<0.4\>\"", ",", 
       "\"\<0.3\>\"", ",", "\"\<0.2\>\"", ",", "\"\<0.1\>\"", ",", 
       "\"\<Hylleraas\>\""}], "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Psi]"}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Red", ",", " ", "Purple", ",", " ", "Green", ",", "Magenta", ",", 
       "Blue", ",", "Pink", ",", "Black"}], "}"}]}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.30", ",", "0.32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.62", ",", "0.80"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "0.31", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\</home/hynl2/WFAnalysis/RadialB_Plot.pdf\>\"", ",", "p"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.867257083076446*^9, 3.867257090530018*^9}, {
   3.867257130852861*^9, 3.8672571672269697`*^9}, {3.8672572308674603`*^9, 
   3.867257231206017*^9}, {3.867257365505631*^9, 3.867257431590906*^9}, {
   3.867257519803233*^9, 3.867257553119314*^9}, {3.867257692035646*^9, 
   3.867257733746003*^9}, {3.867257887475493*^9, 3.8672580265252867`*^9}, {
   3.867310746670199*^9, 3.867310796903798*^9}, {3.867311119618849*^9, 
   3.867311126716215*^9}, 3.867311175803952*^9, {3.867311220631674*^9, 
   3.8673112651890583`*^9}, {3.867311519977788*^9, 3.867311552719851*^9}, {
   3.8673116283152*^9, 3.8673116621047773`*^9}, {3.8673130688751*^9, 
   3.867313095880267*^9}, {3.867313663944188*^9, 3.867313670165938*^9}, {
   3.867313712209999*^9, 3.867313724559536*^9}, {3.867319730769156*^9, 
   3.867319765208962*^9}, {3.86731992623415*^9, 3.867319969795147*^9}, {
   3.867320000822167*^9, 3.867320003746888*^9}, {3.867320040308758*^9, 
   3.867320063124056*^9}, 3.8673227271907187`*^9, {3.8673241302492247`*^9, 
   3.8673241363196993`*^9}, {3.867929298132757*^9, 3.867929302140286*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"2b58c575-e4f6-4a29-a2bd-6b4e5ee42200"],

Cell[BoxData["6.248953300322196`"], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.8679293085751038`*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"c09b7ae6-9928-499c-8333-05debe7c5bb8"],

Cell[BoxData[
 RowBox[{"-", "0.16003`"}]], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.8679293085765457`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"2ba45886-610b-436e-a386-b0adfeb6da03"],

Cell[BoxData[
 RowBox[{"-", "0.30847`"}]], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929308577876*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"522c085d-8f71-47ee-8d77-1271a89f38be"],

Cell[BoxData[
 RowBox[{"-", "0.45305`"}]], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929308578912*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"7cfad4b3-7bad-4f93-abab-537c062cccf4"],

Cell[BoxData[
 RowBox[{"-", "0.23889`"}]], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929308579822*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"47555704-d750-4f80-8c35-b0b79011856a"],

Cell[BoxData["1.755656`"], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.86792930858111*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"1e4cd93c-5c58-4fd4-a733-aa35297daf54"],

Cell[BoxData["0.337294`"], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929308582533*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"1636aff7-1308-4b5e-98fd-e3280dda088c"],

Cell[BoxData["0.112519`"], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929308583992*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"d281f39d-7f0b-4c91-b9e5-478f91708890"],

Cell[BoxData[
 RowBox[{"-", "0.145874`"}]], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929308585497*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"b27daec0-5c88-4a25-a9a1-c79ba7e1ca6c"],

Cell[BoxData["0.023634`"], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929308586781*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"6f0e3cf3-25d4-4a6e-9cff-9add4bc7e3b0"],

Cell[BoxData[
 RowBox[{"-", "0.037024`"}]], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929308587845*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"dd9e1bd6-5e67-4085-9c86-cd70d338e8f2"],

Cell[BoxData["5.79686890478187`"], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.8679293085887957`*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"3aeb7562-86e9-4206-8fe1-0ed7bc811565"],

Cell[BoxData["0.46581446964834816`"], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.8679293086296663`*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"e78c8b2b-099b-4513-bdf9-5787a1477818"],

Cell[BoxData["8.736496050241456`"], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929308651367*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"8e8a497f-f900-4316-970e-9127e432b35e"],

Cell[BoxData["8.51033956439718`"], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929308705963*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"9dfce113-4735-4ae4-a1ef-64e543b275c9"],

Cell[BoxData["8.292813442985024`"], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.8679293087569447`*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"215f0b36-5f41-4ba0-9e7c-52feca3a3091"],

Cell[BoxData["8.083533731698997`"], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929308805346*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"e8e17a00-d784-4813-80b0-ccd194e80d5b"],

Cell[BoxData["7.88213591726614`"], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929308852878*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"aa4078b2-3bae-4556-8c49-fdc8ddcc0cf2"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[{{-0.32312216159274837`, 0.62}, {-0.30802898349493396`, 
          0.652674978900628}, {-0.26569705331891763`, 
          0.756932958805167}, {-0.2501534375025925, 0.8}}], 
         LineBox[{{0.2502323196521897, 0.8}, {0.2667427185126425, 
          0.7541981382312201}, {0.3063245993876354, 0.6566177383978818}, {
          0.3231367400488659, 0.62}}]}, 
        Annotation[#, "Charting`Private`Tag$9917#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.5, 0, 0.5]], 
         LineBox[{{-0.439208641800453, 0.62}, {-0.4315386435484944, 
          0.6311744142588245}, {-0.3889089622831917, 
          0.6984337074510857}, {-0.34705880348982804`, 
          0.7695387312366664}, {-0.3300744121169005, 0.8}}], 
         LineBox[CompressedData["
1:eJwVjmlI03EAhpcohXigTEdm4UhNmTPMks20F5FZM7PMMpuo01xhic0o+pCW
eJDSyqUFudB5LZ3gRWkWmAeB4EH9j9xSiIn+f5tNDdGJ+cHSFx4enm+vMPfu
ZZUTj8cL2mXPooiqhrI736Gr39sSxpMPu1/ypuBTPVKXvGQDP3ze954/hcwO
Y9foLxuU7oaAV8EUhkoUIVGsDduTYSfN0RQEC/+Sjg7bECaPyVDeoGDeNvV4
vLZBG59hVH+gsLw2NxsWZ4NCUi97mUbDrzzPq0lnxTtB5sX3ShrFw7leCVor
1jcDrv+4TSNStZ+sVFqh6e8oOPiExlx2l398kRXDJwbrmttpqJEncj5nRaDY
NN+3ReMKP0i86CBQu721M04MfgbVyox2giF7lsPhxiB32ketnidI6yQHooUM
fDcrXF2mCaqObR4fkzMgBsWXs20EK0Kfx7SOwcJ2aE5UKoHkUXPRaBuDUk26
JEVOUMaKVb3dDBLHy2WFIJgSf07XDzLQLvI0z08R+D5NSHoxxqAdAZ49IgKl
hUbJFAM/iZimhQSd0uzIghkGdfxC85aAYKPWHpxhYSC3ULjmRXBm+aFf4m8G
NadX/9pdd//JnD2kG7strSgudSagG7X7QnYY6Eb6J/k7HG6mGG0u3iw+fc2y
xKxxqBmYHRiVsgjXOF19ZuIw63mrszeexRtMdB+hOATmrzfoL7AwfGtx9E1w
GDzkVlmSwyIrLl9hHuJgKY1NlVazmKFUq4FtHCLON/3pNbNIDW3Rj6g5PLgv
yqnxncFHgd7Cti6i0NDfuKwwwdSqjnU1LeA/nk0ujg==
          "]]}, 
        Annotation[#, "Charting`Private`Tag$9917#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[{{-0.4321843927239015, 0.62}, {-0.4315386435484944, 
          0.6209372799922243}, {-0.3889089622831917, 
          0.6880963894780882}, {-0.34705880348982804`, 
          0.7592768974627635}, {-0.32444097896594715`, 0.8}}], 
         LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAd5fGMsDx0D+amZmZmZnpP8dOHQ1Q
EtE/FEffvLB36T8ULuEWchzRP5Zh9UdGbek/YA2lIJQm0T+xHnsJ3WLpP/rL
LDTYOtE/OLvrPA5O6T8sSTxbYGPRP37QGMN/JOk/kENbqXC00T+x0sBWotHo
P1o4mUWRVtI/X/ykUP8s6D+mF11Ps2DSP2/pu5HCIug/8/YgWdVq0j+SPhd/
hxjoP4y1qGwZf9I/sVxXbhYE6D+/MriToafSP1+VRg1J2+c/JC3X4bH40j9k
DM6+BIrnP3AMm+vTAtM/gd1gnOR/5z+961719QzTP5A7DWXGdec/VqrmCDoh
0z9A1zbHj2HnP4gn9i/CSdM/wJrPOjo55z/tIRV+0prTP4eMKzTx6OY/OHuh
ccGk0z8pG7jxI9/mP4LULWWwrtM/qdtKwVjV5j8Wh0ZMjsLTP5KFNaTIweY/
YODSP33M0z92p1q+A7jmP6o5XzNs1tM/Qy8g+ECu5j/0kusmW+DTP3KZD34j
p+Y/Pux3Gkrq0z9XNVzmMqDmP4hFBA459NM/koIaZ0KZ5j/SnpABKP7TP3Qy
YwRSkuY/ZlGp6AUS1D9s4uCkcYTmP4+22rbBOdQ/rZas7rJo5j8xS6DvsNjU
PwdA3zbl+eU/dXQrYY8W1j80UeKt3h3lPycodrEo/Nc/16NwPQrX4z9vuQPd

          "]]}, Annotation[#, "Charting`Private`Tag$9917#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 1]], 
         LineBox[{{-0.425599097878795, 0.62}, {-0.3889089622831917, 
          0.6776851428736039}, {-0.34705880348982804`, 
          0.7489011301351073}, {-0.31877146810871715`, 0.8}}], 
         LineBox[CompressedData["
1:eJwBUQGu/iFib1JlAgAAABQAAAACAAAA1QqHVo9+0T+amZmZmZnpP5BDW6lw
tNE//8bhEUdj6T9aOJlFkVbSPxTRTAbLwOg/phddT7Ng0j9rk6Ngr7boP/P2
IFnVatI/GrJkP5Ws6D+MtahsGX/SP25cMZplmOg/vzK4k6Gn0j8cT3U1GXDo
PyQt1+Gx+NI/Ph0Xh88f6D/tIRV+0prTP7PANHmUgOc/OHuhccGk0z802vTw
4nbnP4LULWWwrtM/J/UuVzNt5z8Wh0ZMjsLTPwvXI/3ZWec/Pux3Gkrq0z9n
FjZDbzfnP4hFBA459NM/rBWbhPQv5z/SnpABKP7TP5Xghzl6KOc/ZlGp6AUS
1D91hQQOhxnnP4+22rbBOdQ/e/3P0Kb75j8xS6DvsNjUP9BqpeCIhOY/dXQr
YY8W1j9de34a4JjlPyS1xtvYitg/16NwPQrX4z+uIqTE
          "]]}, 
        Annotation[#, "Charting`Private`Tag$9917#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]], 
         LineBox[{{-0.4190127694618454, 0.62}, {-0.3889089622831917, 
          0.6672096166589887}, {-0.34705880348982804`, 
          0.7384216703021693}, {-0.3130620536376095, 0.8}}], 
         LineBox[{{0.28235277989622654`, 0.8}, {0.28653365895013894`, 
          0.791743412486058}, {0.28715212583881067`, 0.7905271823755307}, {
          0.28777059272748245`, 0.7893116028146824}, {0.289007526504826, 
          0.7868824257773317}, {0.29148139405951307`, 0.7820322135522614}, {
          0.2964291291688872, 0.7723660668352227}, {0.3063245993876354, 
          0.753184466628126}, {0.30693088623768316`, 0.7520162758839531}, {
          0.3075371730877309, 0.7508489410449657}, {0.3087497467878263, 
          0.7485168659779955}, {0.31117489418801714`, 0.7442129475373892}, {
          0.3160251889883989, 0.7363724695448544}, {0.32572577858916235`, 
          0.7207797304024428}, {0.3451269577906893, 0.6900391393445524}, {
          0.38723142637486546`, 0.6260282735828296}, {0.3914784228198829, 
          0.62}}]}, Annotation[#, "Charting`Private`Tag$9917#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0.5, 0.5]], 
         LineBox[{{-0.4123697008421328, 0.62}, {-0.3889089622831917, 
          0.6566792974350738}, {-0.34705880348982804`, 
          0.7278486413051335}, {-0.30802898349493396`, 
          0.7986929495051606}, {-0.3073368818269672, 0.8}}], 
         LineBox[{{0.2919169091151475, 0.8}, {0.3063245993876354, 
          0.7721464055782667}, {0.3451269577906893, 0.7052730440048981}, {
          0.38723142637486546`, 0.6374375401952549}, {0.3989071388065479, 
          0.62}}]}, Annotation[#, "Charting`Private`Tag$9917#6"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[{{-0.4746648481486884, 0.62}, {-0.47086621463267486`, 
          0.6236032697047176}, {-0.4315386435484944, 
          0.6635239308669417}, {-0.3889089622831917, 
          0.709866489105897}, {-0.34705880348982804`, 
          0.7587062235533336}, {-0.314007810142861, 0.8}}], 
         LineBox[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAA7pP4ktoXzT+amZmZmZnpP8dOHQ1Q
EtE/eNU8ar9r5z8ULuEWchzRPxup+HtqY+c/YA2lIJQm0T83j8B/GFvnP/rL
LDTYOtE/eFFYWX1K5z8sSTxbYGPRP/+n9TdqKec/kENbqXC00T8qm36+z+fm
P1o4mUWRVtI/F/rN38Jm5j+mF11Ps2DSP7ir+DvKXuY/8/YgWdVq0j/qivdp
1FbmP4y1qGwZf9I/wd2BN/FG5j+/MriToafSPysZTH1MJ+Y/JC3X4bH40j9N
9uvYiOjlP3AMm+vTAtM/mJbt3Lzg5T+961719QzTP/idKqPz2OU/VqrmCDoh
0z+YYnxyacnlP4gn9i/CSdM/mNOXAXaq5T/tIRV+0prTPxLYiwsSbeU/OHuh
ccGk0z8Yz3AsmGXlP4LULWWwrtM/Hl1f5SBe5T/MLbpYn7jTPyYIdDWsVuU/
FodGTI7C0z//ossbOk/lP2Dg0j99zNM/DE2Dl8pH5T+qOV8zbNbTP1ByuKdd
QOU/9JLrJlvg0z+niSUyODvlPz7sdxpK6tM/WYbmhjo25T+IRQQOOfTTP3/L
oxw+MeU/0p6QASj+0z9pmQXzQizlP2ZRqegFEtQ/9lJYYFAi5T+Pttq2wTnU
PzyGqjN6DuU/2g9nqrBD1D/Zo/vEhwnlPyRp852fTdQ/mvQ2lJYE5T+4GwyF
fWHUP6rwEOu3+uQ/4IA9UzmJ1D9dPdlwCefkPzFLoO+w2NQ/MatGkee/5D91
dCthjxbWP4HEqqNnJuQ/bFfutTnD1j/Xo3A9CtfjP5iAL3k=
          "]]}, 
        Annotation[#, "Charting`Private`Tag$9917#7"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0.3, 0.62}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {{0.31}, {}}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
     ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0.3, 0.62}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {{0.31}, {}}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0.3, 0.32}, {0.62, 0.8}}, 
     PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"HF\"", "\"0.5\"", "\"0.4\"", "\"0.3\"", "\"0.2\"", "\"0.1\"", 
       "\"Hylleraas\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6666666666666666, 0.33333333333333337`, 
                    0.33333333333333337`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929308967968*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"0d110f4f-5457-49db-9a9b-312a99b6bb48"],

Cell[BoxData["\<\"/home/hynl2/WFAnalysis/RadialB_Plot.pdf\"\>"], "Output",
 CellChangeTimes->{{3.867320054043605*^9, 3.867320064951248*^9}, 
   3.867322730589175*^9, 3.867324144689064*^9, 3.867929309250833*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"810e825d-186d-4ceb-a8b1-29a7767d3f95"]
}, Open  ]]
},
WindowSize->{1482, 1164},
WindowMargins->{{Automatic, 387}, {38, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 12515, 327, 1136, "Input",ExpressionUUID->"2b58c575-e4f6-4a29-a2bd-6b4e5ee42200"],
Cell[13098, 351, 266, 4, 44, "Output",ExpressionUUID->"c09b7ae6-9928-499c-8333-05debe7c5bb8"],
Cell[13367, 357, 273, 5, 44, "Output",ExpressionUUID->"2ba45886-610b-436e-a386-b0adfeb6da03"],
Cell[13643, 364, 271, 5, 44, "Output",ExpressionUUID->"522c085d-8f71-47ee-8d77-1271a89f38be"],
Cell[13917, 371, 271, 5, 44, "Output",ExpressionUUID->"7cfad4b3-7bad-4f93-abab-537c062cccf4"],
Cell[14191, 378, 271, 5, 44, "Output",ExpressionUUID->"47555704-d750-4f80-8c35-b0b79011856a"],
Cell[14465, 385, 254, 4, 44, "Output",ExpressionUUID->"1e4cd93c-5c58-4fd4-a733-aa35297daf54"],
Cell[14722, 391, 255, 4, 44, "Output",ExpressionUUID->"1636aff7-1308-4b5e-98fd-e3280dda088c"],
Cell[14980, 397, 255, 4, 44, "Output",ExpressionUUID->"d281f39d-7f0b-4c91-b9e5-478f91708890"],
Cell[15238, 403, 272, 5, 44, "Output",ExpressionUUID->"b27daec0-5c88-4a25-a9a1-c79ba7e1ca6c"],
Cell[15513, 410, 255, 4, 44, "Output",ExpressionUUID->"6f0e3cf3-25d4-4a6e-9cff-9add4bc7e3b0"],
Cell[15771, 416, 272, 5, 44, "Output",ExpressionUUID->"dd9e1bd6-5e67-4085-9c86-cd70d338e8f2"],
Cell[16046, 423, 265, 4, 44, "Output",ExpressionUUID->"3aeb7562-86e9-4206-8fe1-0ed7bc811565"],
Cell[16314, 429, 268, 4, 44, "Output",ExpressionUUID->"e78c8b2b-099b-4513-bdf9-5787a1477818"],
Cell[16585, 435, 264, 4, 44, "Output",ExpressionUUID->"8e8a497f-f900-4316-970e-9127e432b35e"],
Cell[16852, 441, 263, 4, 44, "Output",ExpressionUUID->"9dfce113-4735-4ae4-a1ef-64e543b275c9"],
Cell[17118, 447, 266, 4, 44, "Output",ExpressionUUID->"215f0b36-5f41-4ba0-9e7c-52feca3a3091"],
Cell[17387, 453, 264, 4, 44, "Output",ExpressionUUID->"e8e17a00-d784-4813-80b0-ccd194e80d5b"],
Cell[17654, 459, 263, 4, 44, "Output",ExpressionUUID->"aa4078b2-3bae-4556-8c49-fdc8ddcc0cf2"],
Cell[17920, 465, 35538, 719, 315, "Output",ExpressionUUID->"0d110f4f-5457-49db-9a9b-312a99b6bb48"],
Cell[53461, 1186, 293, 4, 44, "Output",ExpressionUUID->"810e825d-186d-4ceb-a8b1-29a7767d3f95"]
}, Open  ]]
}
]
*)



==> Figures/AngstromPlots/WFAnalysis/RadialC.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     73373,       1481]
NotebookOptionsPosition[     69493,       1428]
NotebookOutlinePosition[     69862,       1444]
CellTagsIndexPosition[     69819,       1441]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "[", "r_", "]"}], "  ", ":=", " ", 
  RowBox[{
   RowBox[{"Abs", "[", "r", "]"}], " ", "+", " ", 
   "0.31"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"Abs", "[", "r", "]"}], "-", "0.31"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{"Abs", "[", 
   RowBox[{"r", " ", "-", " ", "0.31"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"az", " ", "=", " ", "1.755656"}], "\[IndentingNewLine]", 
 RowBox[{"a1", " ", "=", " ", "0.337294"}], "\[IndentingNewLine]", 
 RowBox[{"a2", " ", "=", " ", "0.112519"}], "\[IndentingNewLine]", 
 RowBox[{"a3", " ", "=", " ", 
  RowBox[{"-", "0.145874"}]}], "\[IndentingNewLine]", 
 RowBox[{"a4", " ", "=", " ", "0.023634"}], "\[IndentingNewLine]", 
 RowBox[{"a5", " ", "=", " ", 
  RowBox[{"-", "0.037024"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexacta", "[", 
   RowBox[{"z_", ",", " ", "s_", ",", " ", "t_", ",", " ", "u_"}], "]"}], " ",
   ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "az"}], " ", "*", " ", "s"}], "]"}], " ", "*", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"a1", " ", "*", " ", "u"}], "  ", "+", " ", 
     RowBox[{"a2", " ", "*", " ", 
      SuperscriptBox["t", "2"]}], " ", "+", " ", 
     RowBox[{"a3", " ", "*", " ", "s"}], " ", "+", " ", 
     RowBox[{"a4", " ", "*", " ", 
      SuperscriptBox["s", "2"]}], " ", "+", " ", 
     RowBox[{"a5", " ", "*", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"norma", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psiexacta", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "*", " ", 
      RowBox[{"psiexacta", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"bz", " ", "=", " ", "2.784751"}], "\[IndentingNewLine]", 
 RowBox[{"b1", " ", "=", " ", "0.354317"}], "\[IndentingNewLine]", 
 RowBox[{"b2", " ", "=", " ", "0.154657"}], "\[IndentingNewLine]", 
 RowBox[{"b3", " ", "=", " ", 
  RowBox[{"-", "0.127225"}]}], "\[IndentingNewLine]", 
 RowBox[{"b4", " ", "=", " ", "0.042220"}], "\[IndentingNewLine]", 
 RowBox[{"b5", " ", "=", " ", 
  RowBox[{"-", "0.066731"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexactb", "[", 
   RowBox[{"z_", ",", " ", "s_", ",", " ", "t_", ",", " ", "u_"}], "]"}], " ",
   ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "bz"}], " ", "*", " ", "s"}], "]"}], " ", "*", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"b1", " ", "*", " ", "u"}], "  ", "+", " ", 
     RowBox[{"b2", " ", "*", " ", 
      SuperscriptBox["t", "2"]}], " ", "+", " ", 
     RowBox[{"b3", " ", "*", " ", "s"}], " ", "+", " ", 
     RowBox[{"b4", " ", "*", " ", 
      SuperscriptBox["s", "2"]}], " ", "+", " ", 
     RowBox[{"b5", " ", "*", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normb", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psiexactb", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "*", " ", 
      RowBox[{"psiexactb", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"cz", " ", "=", " ", "3.808557"}], "\[IndentingNewLine]", 
 RowBox[{"c1", " ", "=", " ", "0.361318"}], "\[IndentingNewLine]", 
 RowBox[{"c2", " ", "=", " ", "0.197144"}], "\[IndentingNewLine]", 
 RowBox[{"c3", " ", "=", " ", 
  RowBox[{"-", "0.107497"}]}], "\[IndentingNewLine]", 
 RowBox[{"c4", " ", "=", " ", "0.060818"}], "\[IndentingNewLine]", 
 RowBox[{"c5", " ", "=", " ", 
  RowBox[{"-", "0.096594"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexactc", "[", 
   RowBox[{"z_", ",", " ", "s_", ",", " ", "t_", ",", " ", "u_"}], "]"}], " ",
   ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "cz"}], " ", "*", " ", "s"}], "]"}], " ", "*", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"c1", " ", "*", " ", "u"}], "  ", "+", " ", 
     RowBox[{"c2", " ", "*", " ", 
      SuperscriptBox["t", "2"]}], " ", "+", " ", 
     RowBox[{"c3", " ", "*", " ", "s"}], " ", "+", " ", 
     RowBox[{"c4", " ", "*", " ", 
      SuperscriptBox["s", "2"]}], " ", "+", " ", 
     RowBox[{"c5", " ", "*", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normc", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psiexactc", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "*", " ", 
      RowBox[{"psiexactc", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dz", " ", "=", " ", "4.830494"}], "\[IndentingNewLine]", 
 RowBox[{"d1", " ", "=", " ", "0.365071"}], "\[IndentingNewLine]", 
 RowBox[{"d2", " ", "=", " ", "0.239794"}], "\[IndentingNewLine]", 
 RowBox[{"d3", " ", "=", " ", 
  RowBox[{"-", "0.087704"}]}], "\[IndentingNewLine]", 
 RowBox[{"d4", " ", "=", " ", "0.079658"}], "\[IndentingNewLine]", 
 RowBox[{"d5", " ", "=", " ", 
  RowBox[{"-", "0.126471"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexactd", "[", 
   RowBox[{"z_", ",", " ", "s_", ",", " ", "t_", ",", " ", "u_"}], "]"}], " ",
   ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "dz"}], " ", "*", " ", "s"}], "]"}], " ", "*", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"d1", " ", "*", " ", "u"}], "  ", "+", " ", 
     RowBox[{"d2", " ", "*", " ", 
      SuperscriptBox["t", "2"]}], " ", "+", " ", 
     RowBox[{"d3", " ", "*", " ", "s"}], " ", "+", " ", 
     RowBox[{"d4", " ", "*", " ", 
      SuperscriptBox["s", "2"]}], " ", "+", " ", 
     RowBox[{"d5", " ", "*", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normd", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psiexactd", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "*", " ", 
      RowBox[{"psiexactd", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ez", " ", "=", " ", "5.851559"}], "\[IndentingNewLine]", 
 RowBox[{"e1", " ", "=", " ", "0.367395"}], "\[IndentingNewLine]", 
 RowBox[{"e2", " ", "=", "0.282531"}], "\[IndentingNewLine]", 
 RowBox[{"e3", " ", "=", " ", 
  RowBox[{"-", "0.067960"}]}], "\[IndentingNewLine]", 
 RowBox[{"e4", " ", "=", " ", "0.098824"}], "\[IndentingNewLine]", 
 RowBox[{"e5", " ", "=", " ", 
  RowBox[{"-", "0.156343"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexacte", "[", 
   RowBox[{"z_", ",", " ", "s_", ",", " ", "t_", ",", " ", "u_"}], "]"}], " ",
   ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "ez"}], " ", "*", " ", "s"}], "]"}], " ", "*", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"e1", " ", "*", " ", "u"}], "  ", "+", " ", 
     RowBox[{"e2", " ", "*", " ", 
      SuperscriptBox["t", "2"]}], " ", "+", " ", 
     RowBox[{"e3", " ", "*", " ", "s"}], " ", "+", " ", 
     RowBox[{"e4", " ", "*", " ", 
      SuperscriptBox["s", "2"]}], " ", "+", " ", 
     RowBox[{"e5", " ", "*", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"norme", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psiexacte", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "*", " ", 
      RowBox[{"psiexacte", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"psiexacta", "[", 
        RowBox[{"z", ",", " ", 
         RowBox[{"s", "[", "r", "]"}], ",", " ", 
         RowBox[{"t", "[", "r", "]"}], ",", " ", 
         RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "/", " ", "norma"}], ",",
       " ", 
      RowBox[{
       RowBox[{"psiexactb", "[", 
        RowBox[{"z", ",", " ", 
         RowBox[{"s", "[", "r", "]"}], ",", " ", 
         RowBox[{"t", "[", "r", "]"}], ",", " ", 
         RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "/", " ", "normb"}], ",",
       " ", 
      RowBox[{
       RowBox[{"psiexactc", "[", 
        RowBox[{"z", ",", " ", 
         RowBox[{"s", "[", "r", "]"}], ",", " ", 
         RowBox[{"t", "[", "r", "]"}], ",", " ", 
         RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "/", " ", "normc"}], ",",
       " ", 
      RowBox[{
       RowBox[{"psiexactd", "[", 
        RowBox[{"z", ",", " ", 
         RowBox[{"s", "[", "r", "]"}], ",", " ", 
         RowBox[{"t", "[", "r", "]"}], ",", " ", 
         RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "/", " ", "normd"}], ",",
       " ", 
      RowBox[{
       RowBox[{"psiexacte", "[", 
        RowBox[{"z", ",", " ", 
         RowBox[{"s", "[", "r", "]"}], ",", " ", 
         RowBox[{"t", "[", "r", "]"}], ",", " ", 
         RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "/", " ", "norme"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", 
      RowBox[{"-", "1."}], ",", " ", "1."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<He\>\"", ",", "\"\<Li+\>\"", ",", "\"\<Be2+\>\"", ",", 
       "\"\<B3+\>\"", ",", "\"\<C4+\>\""}], "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Psi]"}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Red", ",", " ", "Purple", ",", " ", "Green", ",", "Magenta", ",", 
       "Blue", ",", "Pink", ",", "Black"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\</home/hynl2/WFAnalysis/RadialC_Plot.pdf\>\"", ",", "p"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.867928283913342*^9, 3.867928284721334*^9}, {
  3.867928322404789*^9, 3.8679286354223223`*^9}, {3.8679287182071733`*^9, 
  3.86792896317083*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"8465d598-632e-41af-a235-e36371e754f6"],

Cell[BoxData["1.755656`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.8679289657034893`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"e3890c33-6eeb-41b8-80dd-89cc548ab96a"],

Cell[BoxData["0.337294`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965705295*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"284d1cc0-cf3e-4504-8554-c0e85c733a56"],

Cell[BoxData["0.112519`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.8679289657069597`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"19d235af-eacd-47b5-9465-6297b3fa3e06"],

Cell[BoxData[
 RowBox[{"-", "0.145874`"}]], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965708551*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"0fb009fe-e1c6-472e-b984-b0314e7d11ef"],

Cell[BoxData["0.023634`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965710342*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"4683cf70-93b0-467f-92b2-81d5d5b14d62"],

Cell[BoxData[
 RowBox[{"-", "0.037024`"}]], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965712043*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"87e93cbd-a2a4-4357-af70-eda057d98f75"],

Cell[BoxData["0.46581446964834816`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.86792896574629*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"42bac7a6-206a-466c-81b8-8e764aff7360"],

Cell[BoxData["2.784751`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965747686*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"f5b29f42-a592-4b1a-b30d-ded928270b47"],

Cell[BoxData["0.354317`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965749325*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"55257134-32c6-47a8-b6dc-e47e3e1b8cda"],

Cell[BoxData["0.154657`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965750862*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"f15a7d8b-a99a-4510-af50-06a64a5f7fb5"],

Cell[BoxData[
 RowBox[{"-", "0.127225`"}]], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965752405*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"afb28bb3-af41-41d8-ba60-ba8b19fa6301"],

Cell[BoxData["0.04222`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.86792896575403*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"b212a62a-3d7e-4dec-82a9-e9154dee6089"],

Cell[BoxData[
 RowBox[{"-", "0.066731`"}]], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965755596*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"58fad9cc-8a3d-435c-81d6-9f33517bd82e"],

Cell[BoxData["0.27020813129886684`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965757123*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"55e74ad2-1fbb-4772-b2a2-c44f165f3dba"],

Cell[BoxData["3.808557`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.8679289657587767`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"21d44bb7-df18-436f-b82e-993f42c77d2a"],

Cell[BoxData["0.361318`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965760429*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"d64cdb06-9ab8-4c71-8b1b-2b51c14ee276"],

Cell[BoxData["0.197144`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.86792896576199*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"dfec97a0-0a6c-4415-9c73-f318ac178c85"],

Cell[BoxData[
 RowBox[{"-", "0.107497`"}]], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.86792896576346*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"1ccd1163-1861-447b-bad4-b74690e2c0ed"],

Cell[BoxData["0.060818`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965764905*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"313769a7-cca9-48e7-a898-dfca99483821"],

Cell[BoxData[
 RowBox[{"-", "0.096594`"}]], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.8679289657663107`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"dc91818c-6ae9-4667-adda-44f737f5e746"],

Cell[BoxData["0.16995645634704243`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.8679289657680283`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"6ebe0dc8-6c89-473a-b14b-25d96ece0072"],

Cell[BoxData["4.830494`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965769092*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"54707536-77b7-40ab-b39e-91c0537cfce2"],

Cell[BoxData["0.365071`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.86792896577009*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"c7d5428d-a5d1-46db-b735-9b6477c1a0a7"],

Cell[BoxData["0.239794`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.86792896577113*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"0c599f33-d869-4b87-9842-54c130a3be7f"],

Cell[BoxData[
 RowBox[{"-", "0.087704`"}]], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965772122*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"baad5fbe-29e6-421c-a3fd-da791c2d9ce5"],

Cell[BoxData["0.079658`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965773123*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"acc0d4e1-c5d1-42d6-8043-1add420ae38f"],

Cell[BoxData[
 RowBox[{"-", "0.126471`"}]], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965774108*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"2590bdc0-a720-4afb-aeb8-a1774d9158b6"],

Cell[BoxData["0.11113506395100692`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965775175*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"9e959a1a-2591-4147-ac0a-a93b833d40ad"],

Cell[BoxData["5.851559`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965776196*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"d77a8283-4b1c-4ce0-b0e5-b46887d4ece1"],

Cell[BoxData["0.367395`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.8679289657772083`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"a251472a-283b-4f2c-9d71-5cce4395ec84"],

Cell[BoxData["0.282531`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965778243*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"cc3655c0-a1fa-4f6b-8b93-05780d65b305"],

Cell[BoxData[
 RowBox[{"-", "0.06796`"}]], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.8679289657792473`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"c52da471-836c-4bbc-a5d8-8e0804a473b6"],

Cell[BoxData["0.098824`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.8679289657802467`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"3d9e02c4-369b-4a79-89f0-6accaa4890c9"],

Cell[BoxData[
 RowBox[{"-", "0.156343`"}]], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965781239*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"e22143c3-e8dd-4332-93ba-282fa024d3df"],

Cell[BoxData["0.074358221759119`"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928965816177*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"972da19e-208b-4c65-815a-db7cbfe54609"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJwtVnk0lXsXNqQkSdaNSsmUcjKEUkJPg0jIUIlcOU2EuslNKZXINXRdhERS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          "]]}, Annotation[#, "Charting`Private`Tag$7496#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.5, 0, 0.5]], 
         LineBox[CompressedData["
1:eJwtlnk41PsCxsURyVa3lKLIkuw5RZTeFpQl2ZKSrYRwLiZKRyJHpa4i5FA4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          "]]}, 
        Annotation[#, "Charting`Private`Tag$7496#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[CompressedData["
1:eJwtlnk41XkDxUO9GnSjQkiWQgwpUwzGnN4RYw+VNJJtLGOJbpYMJVJolAZJ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          "]]}, Annotation[#, "Charting`Private`Tag$7496#3"]& ], 
       
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 1]], 
         LineBox[CompressedData["
1:eJwtmXk0FP73xkkiRVIqpbKlkpCU3Z3shFAkshaypPiELCVLJULWsmTf9y17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          "]]}, Annotation[#, "Charting`Private`Tag$7496#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]], 
         LineBox[CompressedData["
1:eJwtmXk0FN77xy2FVMgSskdIkrUs6RnxURFJSGSJtEgqiYrQECL7UslOlsi+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          "]]}, 
        Annotation[#, "Charting`Private`Tag$7496#5"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-1., 1.}, {0., 2.4406739401473097`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"He\"", "\"Li+\"", "\"Be2+\"", "\"B3+\"", "\"C4+\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.8679289658884087`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"b4796528-a1fc-4457-809f-74a868ff42bb"],

Cell[BoxData["\<\"/home/hynl2/WFAnalysis/RadialC_Plot.pdf\"\>"], "Output",
 CellChangeTimes->{3.867928864150882*^9, 3.867928966372777*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"8d689a85-2eec-403a-9c5a-cecff831ef56"]
}, Open  ]]
},
WindowSize->{1482, 1164},
WindowMargins->{{Automatic, 170}, {Automatic, 120}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 12234, 302, 1428, "Input",ExpressionUUID->"8465d598-632e-41af-a235-e36371e754f6"],
Cell[12817, 326, 181, 2, 44, "Output",ExpressionUUID->"e3890c33-6eeb-41b8-80dd-89cc548ab96a"],
Cell[13001, 330, 179, 2, 44, "Output",ExpressionUUID->"284d1cc0-cf3e-4504-8554-c0e85c733a56"],
Cell[13183, 334, 181, 2, 44, "Output",ExpressionUUID->"19d235af-eacd-47b5-9465-6297b3fa3e06"],
Cell[13367, 338, 196, 3, 44, "Output",ExpressionUUID->"0fb009fe-e1c6-472e-b984-b0314e7d11ef"],
Cell[13566, 343, 179, 2, 44, "Output",ExpressionUUID->"4683cf70-93b0-467f-92b2-81d5d5b14d62"],
Cell[13748, 347, 196, 3, 44, "Output",ExpressionUUID->"87e93cbd-a2a4-4357-af70-eda057d98f75"],
Cell[13947, 352, 189, 2, 44, "Output",ExpressionUUID->"42bac7a6-206a-466c-81b8-8e764aff7360"],
Cell[14139, 356, 179, 2, 44, "Output",ExpressionUUID->"f5b29f42-a592-4b1a-b30d-ded928270b47"],
Cell[14321, 360, 179, 2, 44, "Output",ExpressionUUID->"55257134-32c6-47a8-b6dc-e47e3e1b8cda"],
Cell[14503, 364, 179, 2, 44, "Output",ExpressionUUID->"f15a7d8b-a99a-4510-af50-06a64a5f7fb5"],
Cell[14685, 368, 196, 3, 44, "Output",ExpressionUUID->"afb28bb3-af41-41d8-ba60-ba8b19fa6301"],
Cell[14884, 373, 177, 2, 44, "Output",ExpressionUUID->"b212a62a-3d7e-4dec-82a9-e9154dee6089"],
Cell[15064, 377, 196, 3, 44, "Output",ExpressionUUID->"58fad9cc-8a3d-435c-81d6-9f33517bd82e"],
Cell[15263, 382, 190, 2, 44, "Output",ExpressionUUID->"55e74ad2-1fbb-4772-b2a2-c44f165f3dba"],
Cell[15456, 386, 181, 2, 44, "Output",ExpressionUUID->"21d44bb7-df18-436f-b82e-993f42c77d2a"],
Cell[15640, 390, 179, 2, 44, "Output",ExpressionUUID->"d64cdb06-9ab8-4c71-8b1b-2b51c14ee276"],
Cell[15822, 394, 178, 2, 44, "Output",ExpressionUUID->"dfec97a0-0a6c-4415-9c73-f318ac178c85"],
Cell[16003, 398, 195, 3, 44, "Output",ExpressionUUID->"1ccd1163-1861-447b-bad4-b74690e2c0ed"],
Cell[16201, 403, 179, 2, 44, "Output",ExpressionUUID->"313769a7-cca9-48e7-a898-dfca99483821"],
Cell[16383, 407, 202, 4, 44, "Output",ExpressionUUID->"dc91818c-6ae9-4667-adda-44f737f5e746"],
Cell[16588, 413, 196, 3, 44, "Output",ExpressionUUID->"6ebe0dc8-6c89-473a-b14b-25d96ece0072"],
Cell[16787, 418, 183, 3, 44, "Output",ExpressionUUID->"54707536-77b7-40ab-b39e-91c0537cfce2"],
Cell[16973, 423, 182, 3, 44, "Output",ExpressionUUID->"c7d5428d-a5d1-46db-b735-9b6477c1a0a7"],
Cell[17158, 428, 182, 3, 44, "Output",ExpressionUUID->"0c599f33-d869-4b87-9842-54c130a3be7f"],
Cell[17343, 433, 200, 4, 44, "Output",ExpressionUUID->"baad5fbe-29e6-421c-a3fd-da791c2d9ce5"],
Cell[17546, 439, 183, 3, 44, "Output",ExpressionUUID->"acc0d4e1-c5d1-42d6-8043-1add420ae38f"],
Cell[17732, 444, 200, 4, 44, "Output",ExpressionUUID->"2590bdc0-a720-4afb-aeb8-a1774d9158b6"],
Cell[17935, 450, 194, 3, 44, "Output",ExpressionUUID->"9e959a1a-2591-4147-ac0a-a93b833d40ad"],
Cell[18132, 455, 183, 3, 44, "Output",ExpressionUUID->"d77a8283-4b1c-4ce0-b0e5-b46887d4ece1"],
Cell[18318, 460, 185, 3, 44, "Output",ExpressionUUID->"a251472a-283b-4f2c-9d71-5cce4395ec84"],
Cell[18506, 465, 183, 3, 44, "Output",ExpressionUUID->"cc3655c0-a1fa-4f6b-8b93-05780d65b305"],
Cell[18692, 470, 201, 4, 44, "Output",ExpressionUUID->"c52da471-836c-4bbc-a5d8-8e0804a473b6"],
Cell[18896, 476, 185, 3, 44, "Output",ExpressionUUID->"3d9e02c4-369b-4a79-89f0-6accaa4890c9"],
Cell[19084, 481, 200, 4, 44, "Output",ExpressionUUID->"e22143c3-e8dd-4332-93ba-282fa024d3df"],
Cell[19287, 487, 192, 3, 44, "Output",ExpressionUUID->"972da19e-208b-4c65-815a-db7cbfe54609"],
Cell[19482, 492, 49771, 928, 319, "Output",ExpressionUUID->"b4796528-a1fc-4457-809f-74a868ff42bb"],
Cell[69256, 1422, 221, 3, 101, "Output",ExpressionUUID->"8d689a85-2eec-403a-9c5a-cecff831ef56"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/AngstromPlots/WFPlots/5Z_error.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     40988,        876]
NotebookOptionsPosition[     39109,        844]
NotebookOutlinePosition[     39477,        860]
CellTagsIndexPosition[     39434,        857]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"N1", " ", "=", " ", 
  RowBox[{"1", " ", "/", " ", "0.1600268"}]}], "\[IndentingNewLine]", 
 RowBox[{"c1", " ", "=", " ", 
  RowBox[{"-", "0.16003"}]}], "\[IndentingNewLine]", 
 RowBox[{"c2", " ", "=", " ", 
  RowBox[{"-", "0.30847"}]}], "\[IndentingNewLine]", 
 RowBox[{"c3", " ", "=", " ", 
  RowBox[{"-", "0.45305"}]}], "\[IndentingNewLine]", 
 RowBox[{"c4", " ", "=", " ", 
  RowBox[{"-", "0.23889"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1.0889083", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "528.5"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"2.0148922", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "79.31"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"3.310841777", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "18.05"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"4.5474467", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "5.085"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.40264457", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "1.609"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0539702", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.5363"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.47113389", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1833"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qzorb", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"c1", " ", "*", "  ", "N1", " ", "*", " ", 
    RowBox[{"chi1", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c2", " ", "*", " ", 
    RowBox[{"chi2", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c3", " ", "*", " ", 
    RowBox[{"chi3", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c4", " ", "*", " ", 
    RowBox[{"chi4", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normqz", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"qzorb", "[", "r", "]"}], "*", 
      RowBox[{"qzorb", "[", "r", "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"N2", " ", "=", " ", 
  RowBox[{"1", "/", "0.068194"}]}], "\[IndentingNewLine]", 
 RowBox[{"d1", " ", "=", " ", 
  RowBox[{"-", "0.06823"}]}], "\[IndentingNewLine]", 
 RowBox[{"d2", " ", "=", " ", 
  RowBox[{"-", "0.16209"}]}], "\[IndentingNewLine]", 
 RowBox[{"d3", " ", "=", " ", 
  RowBox[{"-", "0.33219"}]}], "\[IndentingNewLine]", 
 RowBox[{"d4", " ", "=", " ", 
  RowBox[{"-", "0.41962"}]}], "\[IndentingNewLine]", 
 RowBox[{"d5", " ", "=", " ", 
  RowBox[{"-", "0.18613"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dhi1", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9.80000", " ", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "11450"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], "+", " ", 
     RowBox[{"3.24148", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "171.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"5.49233", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "39.07"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"8.29974", " ", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "11.04"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], " ", ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dhi2", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4.36424", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "3.566"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dhi3", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.9762", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "1.240"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dhi4", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.91986", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.4473"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dhi5", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.43342", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1640"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fzorb", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"d1", " ", "*", "  ", "N2", " ", "*", " ", 
    RowBox[{"dhi1", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"d2", " ", "*", " ", 
    RowBox[{"dhi2", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"d3", " ", "*", " ", 
    RowBox[{"dhi3", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"d4", " ", "*", " ", 
    RowBox[{"dhi4", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"d5", " ", "*", " ", 
    RowBox[{"dhi5", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normfz", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fzorb", "[", "r", "]"}], "*", 
      RowBox[{"fzorb", "[", "r", "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"qzorb", "[", "r", "]"}], "/", "normqz"}], "*", 
    RowBox[{
     RowBox[{"fzorb", "[", "r", "]"}], "/", "normfz"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"r", ",", " ", 
     RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"qzorb", "[", "r", "]"}], "/", "normqz"}], ",", " ", 
      RowBox[{
       RowBox[{"fzorb", "[", "r", "]"}], "/", "normfz"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", 
      RowBox[{"-", "1."}], ",", " ", "1."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<QZ\>\"", ",", "\"\<5Z\>\""}], "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Psi]"}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", " ", "Blue"}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.868680696180315*^9, 3.86868070801198*^9}, {
   3.8686832042489862`*^9, 3.868683205294992*^9}, {3.86868327316686*^9, 
   3.868683294133154*^9}, {3.868683415880629*^9, 3.86868343745747*^9}, 
   3.868683469513974*^9, {3.8686835016463346`*^9, 3.868683507598462*^9}, {
   3.868683560939893*^9, 3.868683613080915*^9}},
 CellLabel->
  "In[1228]:=",ExpressionUUID->"a934ff89-e57b-4310-a57d-e9e22a5d5367"],

Cell[BoxData["6.248953300322196`"], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.868683614886314*^9},
 CellLabel->
  "Out[1228]=",ExpressionUUID->"70f77d0a-d47f-443f-b4f1-744f5cb1f88b"],

Cell[BoxData[
 RowBox[{"-", "0.16003`"}]], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.8686836148880167`*^9},
 CellLabel->
  "Out[1229]=",ExpressionUUID->"586443bc-8847-4ec7-bc6b-217fa5eed5fc"],

Cell[BoxData[
 RowBox[{"-", "0.30847`"}]], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.8686836148895493`*^9},
 CellLabel->
  "Out[1230]=",ExpressionUUID->"cc672f23-04ea-44e0-b69c-017779b8d94e"],

Cell[BoxData[
 RowBox[{"-", "0.45305`"}]], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.868683614891061*^9},
 CellLabel->
  "Out[1231]=",ExpressionUUID->"da34994f-8e6e-4ed1-b170-7a23e0ac5cd9"],

Cell[BoxData[
 RowBox[{"-", "0.23889`"}]], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.868683614892576*^9},
 CellLabel->
  "Out[1232]=",ExpressionUUID->"23d9bf57-974c-409b-ab04-0d22a37b888d"],

Cell[BoxData["2.9904651072033954`"], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.8686836204742517`*^9},
 CellLabel->
  "Out[1238]=",ExpressionUUID->"9d270244-a5e4-4822-959a-602826a3b8f0"],

Cell[BoxData["14.66404669032466`"], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.868683620475387*^9},
 CellLabel->
  "Out[1239]=",ExpressionUUID->"b1d6d11b-89e4-44cc-9693-926211c0b06c"],

Cell[BoxData[
 RowBox[{"-", "0.06823`"}]], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.868683620476655*^9},
 CellLabel->
  "Out[1240]=",ExpressionUUID->"e88f87ff-3f4b-4a87-8909-2e35ec65bb34"],

Cell[BoxData[
 RowBox[{"-", "0.16209`"}]], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.8686836204780207`*^9},
 CellLabel->
  "Out[1241]=",ExpressionUUID->"49f86068-34b1-4cdf-8e90-8ad26fdd97dd"],

Cell[BoxData[
 RowBox[{"-", "0.33219`"}]], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.868683620479241*^9},
 CellLabel->
  "Out[1242]=",ExpressionUUID->"02f0257d-8a08-4359-9d46-8c34c1b820bc"],

Cell[BoxData[
 RowBox[{"-", "0.41962`"}]], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.868683620480365*^9},
 CellLabel->
  "Out[1243]=",ExpressionUUID->"d1e557a8-280d-4d4d-8319-f87d11ce47b4"],

Cell[BoxData[
 RowBox[{"-", "0.18613`"}]], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.868683620481523*^9},
 CellLabel->
  "Out[1244]=",ExpressionUUID->"43f13985-f08f-4104-8eb0-363976ed49d5"],

Cell[BoxData["4.242504811993007`"], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.868683622981614*^9},
 CellLabel->
  "Out[1251]=",ExpressionUUID->"1cf6cc78-1224-4cc9-95e5-35025aad54d2"],

Cell[BoxData["0.9763600271462047`"], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.868683623589965*^9},
 CellLabel->
  "Out[1252]=",ExpressionUUID->"c38def62-3cf1-4ff7-b61f-538aafd14660"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"11449.064390542126`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,1253,284,
   25026221700885324524,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.868683623617729*^9},
 CellLabel->
  "During evaluation of \
In[1228]:=",ExpressionUUID->"828b4cd2-dfbf-4ec2-95cc-15a2830a7541"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJw1V2k01X0XVUIk5NGcZIiMSVKUfg0eUalIQmlSZIpHCoVyydCDhEqGJmMp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          "]]}, 
        Annotation[#, "Charting`Private`Tag$915969#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]], 
         LineBox[CompressedData["
1:eJw1mXc4FX7Yxm1ChJaIykgyMjOqr4YokRElM4pfVpJRCFEimSErZHOQlc1z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          "]]}, Annotation[#, "Charting`Private`Tag$915969#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-1., 1.}, {-2.864358385438891, 0.}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"QZ\"", "\"5Z\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.868683208290954*^9, 3.868683295518507*^9, 
  3.8686834414944487`*^9, 3.868683509903236*^9, 3.8686836236542807`*^9},
 CellLabel->
  "Out[1253]=",ExpressionUUID->"59a8cb0e-c5a7-42e9-bc34-5c49aae355ee"]
}, Open  ]]
},
WindowSize->{1482, 1164},
WindowMargins->{{Automatic, 374}, {25, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 8603, 230, 978, "Input",ExpressionUUID->"a934ff89-e57b-4310-a57d-e9e22a5d5367"],
Cell[9186, 254, 264, 4, 44, "Output",ExpressionUUID->"70f77d0a-d47f-443f-b4f1-744f5cb1f88b"],
Cell[9453, 260, 273, 5, 44, "Output",ExpressionUUID->"586443bc-8847-4ec7-bc6b-217fa5eed5fc"],
Cell[9729, 267, 273, 5, 44, "Output",ExpressionUUID->"cc672f23-04ea-44e0-b69c-017779b8d94e"],
Cell[10005, 274, 271, 5, 44, "Output",ExpressionUUID->"da34994f-8e6e-4ed1-b170-7a23e0ac5cd9"],
Cell[10279, 281, 271, 5, 44, "Output",ExpressionUUID->"23d9bf57-974c-409b-ab04-0d22a37b888d"],
Cell[10553, 288, 267, 4, 44, "Output",ExpressionUUID->"9d270244-a5e4-4822-959a-602826a3b8f0"],
Cell[10823, 294, 264, 4, 44, "Output",ExpressionUUID->"b1d6d11b-89e4-44cc-9693-926211c0b06c"],
Cell[11090, 300, 271, 5, 44, "Output",ExpressionUUID->"e88f87ff-3f4b-4a87-8909-2e35ec65bb34"],
Cell[11364, 307, 273, 5, 44, "Output",ExpressionUUID->"49f86068-34b1-4cdf-8e90-8ad26fdd97dd"],
Cell[11640, 314, 271, 5, 44, "Output",ExpressionUUID->"02f0257d-8a08-4359-9d46-8c34c1b820bc"],
Cell[11914, 321, 271, 5, 44, "Output",ExpressionUUID->"d1e557a8-280d-4d4d-8319-f87d11ce47b4"],
Cell[12188, 328, 271, 5, 44, "Output",ExpressionUUID->"43f13985-f08f-4104-8eb0-363976ed49d5"],
Cell[12462, 335, 264, 4, 44, "Output",ExpressionUUID->"1cf6cc78-1224-4cc9-95e5-35025aad54d2"],
Cell[12729, 341, 265, 4, 44, "Output",ExpressionUUID->"c38def62-3cf1-4ff7-b61f-538aafd14660"],
Cell[12997, 347, 485, 11, 28, "Message",ExpressionUUID->"828b4cd2-dfbf-4ec2-95cc-15a2830a7541"],
Cell[13485, 360, 25608, 481, 318, "Output",ExpressionUUID->"59a8cb0e-c5a7-42e9-bc34-5c49aae355ee"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/AngstromPlots/WFPlots/H-_ccpvqz/Radial.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    118927,       2414]
NotebookOptionsPosition[    115789,       2369]
NotebookOutlinePosition[    116155,       2385]
CellTagsIndexPosition[    116112,       2382]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"N1", " ", "=", " ", 
  RowBox[{"1", "/", "0.0874045"}]}], "\[IndentingNewLine]", 
 RowBox[{"c1", " ", "=", " ", 
  RowBox[{"-", "0.05906"}]}], "\[IndentingNewLine]", 
 RowBox[{"c2", " ", "=", " ", 
  RowBox[{"-", "0.15587"}]}], "\[IndentingNewLine]", 
 RowBox[{"c3", " ", "=", " ", 
  RowBox[{"-", "0.27616"}]}], "\[IndentingNewLine]", 
 RowBox[{"c4", " ", "=", " ", 
  RowBox[{"-", "0.38522"}]}], "\[IndentingNewLine]", 
 RowBox[{"c5", " ", "=", " ", 
  RowBox[{"-", "0.34392"}]}], "\[IndentingNewLine]", 
 RowBox[{"z", " ", "=", " ", "0.701186"}], "\[IndentingNewLine]", 
 RowBox[{"d1", " ", "=", " ", "0.260181"}], "\[IndentingNewLine]", 
 RowBox[{"d2", " ", "=", " ", "0.072248"}], "\[IndentingNewLine]", 
 RowBox[{"d3", " ", "=", " ", 
  RowBox[{"-", "0.143860"}]}], "\[IndentingNewLine]", 
 RowBox[{"d4", " ", "=", " ", "0.004360"}], "\[IndentingNewLine]", 
 RowBox[{"d5", " ", "=", 
  RowBox[{"-", "0.008958"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1.05794", " ", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "82.64"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], "+", " ", 
     RowBox[{"1.95199", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "12.41"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"3.16802", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2.824"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], "  ", ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.41955", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "3.566"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.60899", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "1.240"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.27609", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.4473"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi5", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.10136", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1640"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"c1", " ", "*", "  ", "N1", " ", "*", " ", 
    RowBox[{"chi1", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c2", " ", "*", " ", 
    RowBox[{"chi2", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c3", " ", "*", " ", 
    RowBox[{"chi3", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c4", " ", "*", " ", 
    RowBox[{"chi4", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c5", " ", "*", " ", 
    RowBox[{"chi5", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", " ", "r2_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], " ", "*", " ", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normhf", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"hartreeprod", "[", 
       RowBox[{"0.31", ",", " ", "r"}], "]"}], " ", "*", " ", 
      RowBox[{"hartreeprod", "[", 
       RowBox[{"0.31", ",", " ", "r"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "[", "r_", "]"}], "  ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Abs", "[", "r", "]"}], " ", "+", " ", "0.31"}], ")"}], " ", "*",
    " ", "1.88973"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Abs", "[", "r", "]"}], "-", "0.31"}], ")"}], "*", " ", 
   "1.88973"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Abs", "[", 
     RowBox[{"r", " ", "-", " ", "0.31"}], "]"}], ")"}], "*", " ", 
   "1.88973"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrow", "[", 
   RowBox[{"r_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"0.5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"r", "-", "0.31"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Abs", "[", 
          RowBox[{"r", "-", "0.31"}], "]"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{"c", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abs", "[", "r", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Abs", "[", "r", "]"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tc", "[", 
   RowBox[{"r_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrow", "[", 
    RowBox[{"r", ",", " ", "c"}], "]"}], " ", "*", " ", 
   RowBox[{"hartreeprod", "[", 
    RowBox[{"r", ",", " ", "0.31"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexact", "[", 
   RowBox[{"z_", ",", " ", "s_", ",", " ", "t_", ",", " ", "u_"}], "]"}], " ",
   ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "z"}], " ", "*", " ", "s"}], "]"}], " ", "*", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"d1", " ", "*", " ", "u"}], "  ", "+", " ", 
     RowBox[{"d2", " ", "*", " ", 
      SuperscriptBox["t", "2"]}], " ", "+", " ", 
     RowBox[{"d3", " ", "*", " ", "s"}], " ", "+", " ", 
     RowBox[{"d4", " ", "*", " ", 
      SuperscriptBox["s", "2"]}], " ", "+", " ", 
     RowBox[{"d5", " ", "*", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"norm", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "*", " ", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"normn2", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "2"}]}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "2"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"normn1", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "1.12"}]}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "1.12"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm1", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "1"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "1"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm2", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "2"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "2"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm3", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "3"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "3"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"hartreeprod", "[", 
        RowBox[{"0.31", ",", " ", "r"}], "]"}], "/", "normhf"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", 
         RowBox[{"-", "2.0"}]}], "]"}], "/", "normn2"}], ",", " ", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", 
         RowBox[{"-", "1.0"}]}], "]"}], "/", "normn1"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "1"}], "]"}], "/", "norm1"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "2"}], "]"}], "/", "norm2"}], ",", " ", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "3"}], "]"}], "/", "norm3"}], ",", 
      RowBox[{
       RowBox[{"psiexact", "[", 
        RowBox[{"z", ",", " ", 
         RowBox[{"s", "[", "r", "]"}], ",", " ", 
         RowBox[{"t", "[", "r", "]"}], ",", " ", 
         RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "/", " ", "norm"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", 
      RowBox[{"-", "1."}], ",", " ", "1."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<HF\>\"", ",", "\"\<-2\>\"", ",", "\"\<-1\>\"", ",", "\"\<1\>\"", 
       ",", "\"\<2\>\"", ",", "\"\<3\>\"", ",", "\"\<Hylleraas\>\""}], 
      "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Psi]"}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Red", ",", " ", "Purple", ",", " ", "Green", ",", "Magenta", ",", 
       "Blue", ",", "Pink", ",", "Black"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", 
         RowBox[{"-", "2.0"}]}], "]"}], "/", "normn2"}], ",", " ", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", 
         RowBox[{"-", "1.12"}]}], "]"}], "/", "normn1"}], ",", 
      RowBox[{
       RowBox[{"psiexact", "[", 
        RowBox[{"z", ",", " ", 
         RowBox[{"s", "[", "r", "]"}], ",", " ", 
         RowBox[{"t", "[", "r", "]"}], ",", " ", 
         RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "/", " ", "norm"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", 
      RowBox[{"-", "1."}], ",", " ", "1."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-2\>\"", ",", "\"\<-1.12\>\"", ",", "\"\<Hylleraas\>\""}], 
      "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Psi]"}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Purple", ",", " ", "Green", ",", "Black"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.868619893122835*^9, 3.868620072316209*^9}, {
  3.868620123806446*^9, 3.868620140460958*^9}},
 CellLabel->
  "In[872]:=",ExpressionUUID->"f06c7b73-6c1e-42c6-b313-50bdb36b0896"],

Cell[BoxData["11.441058526734894`"], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.868620144648671*^9},
 CellLabel->
  "Out[872]=",ExpressionUUID->"33741557-5515-4552-a626-e87bf11b77a1"],

Cell[BoxData[
 RowBox[{"-", "0.05906`"}]], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.8686201446558332`*^9},
 CellLabel->
  "Out[873]=",ExpressionUUID->"e9856066-11d3-4991-8b63-8393119a8d00"],

Cell[BoxData[
 RowBox[{"-", "0.15587`"}]], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.8686201446572037`*^9},
 CellLabel->
  "Out[874]=",ExpressionUUID->"0c6331f6-d15b-4807-9451-b970bc1a78d1"],

Cell[BoxData[
 RowBox[{"-", "0.27616`"}]], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.8686201446585407`*^9},
 CellLabel->
  "Out[875]=",ExpressionUUID->"6aa4d162-1d6d-4027-a86b-ad156c4eb7e1"],

Cell[BoxData[
 RowBox[{"-", "0.38522`"}]], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.86862014465982*^9},
 CellLabel->
  "Out[876]=",ExpressionUUID->"2b39c533-9a22-48be-8a01-26bb6980a644"],

Cell[BoxData[
 RowBox[{"-", "0.34392`"}]], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.868620144661186*^9},
 CellLabel->
  "Out[877]=",ExpressionUUID->"bef5f19d-a782-4482-9a5c-6c021b9a983a"],

Cell[BoxData["0.701186`"], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.868620144663069*^9},
 CellLabel->
  "Out[878]=",ExpressionUUID->"79536b6c-9c75-4983-a54d-1bc0938acdb6"],

Cell[BoxData["0.260181`"], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.86862014466437*^9},
 CellLabel->
  "Out[879]=",ExpressionUUID->"1257b815-171a-4dbc-bd9e-778d16ea3182"],

Cell[BoxData["0.072248`"], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.868620144665716*^9},
 CellLabel->
  "Out[880]=",ExpressionUUID->"fc10edfc-2db6-4ab5-847e-eb17e7d09f39"],

Cell[BoxData[
 RowBox[{"-", "0.14386`"}]], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.8686201446670017`*^9},
 CellLabel->
  "Out[881]=",ExpressionUUID->"0406b1b1-d7d6-4c70-9075-8b03ee104439"],

Cell[BoxData["0.00436`"], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.868620144668365*^9},
 CellLabel->
  "Out[882]=",ExpressionUUID->"cbec68e7-ad43-4d0a-9a2f-eda8022e8358"],

Cell[BoxData[
 RowBox[{"-", "0.008958`"}]], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.868620144669544*^9},
 CellLabel->
  "Out[883]=",ExpressionUUID->"6c5bd592-b1ae-4b15-9a99-b1609d534af9"],

Cell[BoxData["1.446267248206487`"], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.868620144670705*^9},
 CellLabel->
  "Out[891]=",ExpressionUUID->"bdc2a66a-2ca4-4d36-9105-1171935b1d94"],

Cell[BoxData["0.6335783491035111`"], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.8686201447051*^9},
 CellLabel->
  "Out[898]=",ExpressionUUID->"e5659654-7268-4b01-aa7a-0de0f3abc16f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,899,229,25026221700885324524,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8686200904078093`*^9, 3.868620144725295*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"210e9c6c-9674-4d90-a2cf-c24b6a59075a"],

Cell[BoxData["1.2665202493326555`"], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.868620144732288*^9},
 CellLabel->
  "Out[899]=",ExpressionUUID->"575bc54e-5935-4182-9e1b-fc3d336683ed"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,900,230,25026221700885324524,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8686200904078093`*^9, 3.868620144768566*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"8fa8847e-4667-40f2-aad6-ca6234862d40"],

Cell[BoxData["1.4028909210253226`"], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.868620144773773*^9},
 CellLabel->
  "Out[900]=",ExpressionUUID->"7d124098-4039-4445-8b0f-6490e534b187"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,901,231,25026221700885324524,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8686200904078093`*^9, 3.868620144814624*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"34f9f104-421a-4f76-9d26-afbb5d1170d0"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"r\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"r\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"1.8076579251865503`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"3.6884408169569505`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"0.00001212434563199513`\\\"}]\\) for the integral and \
error estimates.\"",2,901,232,25026221700885324524,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8686200904078093`*^9, 3.868620144819662*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"9e585855-0421-47b7-b16c-174ea94dc688"],

Cell[BoxData["1.9205313892141807`"], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.8686201448243504`*^9},
 CellLabel->
  "Out[901]=",ExpressionUUID->"e8622178-deb6-4886-abfa-ebb611100a96"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,902,233,25026221700885324524,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8686200904078093`*^9, 3.868620144863353*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"bff4d0f5-c943-4254-921f-fb1bf1ae851e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"r\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"r\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"1.8076579251865503`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"5.397684217140589`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"0.000027990122265562788`\\\"}]\\) for the \
integral and error estimates.\"",2,902,234,25026221700885324524,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8686200904078093`*^9, 3.8686201448682203`*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"7cc49e88-c08b-457c-b2fd-bbeb6965ac54"],

Cell[BoxData["2.3232916771556233`"], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.86862014487243*^9},
 CellLabel->
  "Out[902]=",ExpressionUUID->"12db5cba-edb2-4d58-894e-f16669ce812d"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,903,235,25026221700885324524,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8686200904078093`*^9, 3.8686201449099617`*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"515c7b22-850e-4029-95a2-3d2f4cad9a6d"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"r\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"r\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"1.8076579251865503`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"8.434692406804151`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"0.00009654378060716047`\\\"}]\\) for the \
integral and error estimates.\"",2,903,236,25026221700885324524,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8686200904078093`*^9, 3.8686201449151697`*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"8091e2d0-e41a-4c57-a62e-b0eead6d1eed"],

Cell[BoxData["2.90425419114859`"], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.868620144919413*^9},
 CellLabel->
  "Out[903]=",ExpressionUUID->"729d487a-5f9c-459c-9c74-e286ad34d182"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJw11nk81FsbAHCXRLbkNiQMUbIlSkTpQVIqoiRlTTeuLTXJUq51sifZUsmS
JbJvo8lyshXKtU8J2SLr/Ij5zZDyzvv5vO8f53M+3//OeZ7nnOfZ5eh5/jon
BwdHHXv9d1cF0dmNDQzVrUueO7hRBZ6rchGraxjat8RhucFHgdIKdfllBoa2
F4tU9YhS4ICCiePUHIYyjdSiHqpSQGsb+cvHTxgKlfFnXLWjgN7EUvuTEgx1
uGSuuSMKnA/vKDhoj6Hk7dtlDoVXg08n2cO5no5aMqzDL6tSoa+Pf7bh6gJy
8xSQIWnVgdRbz+1akvPouLMjWezjW6hya+beOjyLlO5XjDXqN4FDjPriQMgM
0tlKit5p+g5Y8fciEEwj47Y3DYIRbZAl9FU8ZWwKmUrUkvb4dkDqaXVSb+Qk
ctv3657h9y4Icb/qq2j8DeXar96Slu+Fe1yvfEgL46iNGqnW86kfrgZ17qbl
jaGe9UcW6umfIaluMiXVdRSR3XNfG6QNwpsRBYFC2a/Ilc80/K9DIyAnrGdg
kTaIHjsbCOZ7jUG5UoTr+MRnlEp7fS2jYAJGWspkNDVpyCNtMltk6xRMqiQd
QJRedPddi/wz72nYFpCvqfpHN0rTkwo8rDMHKpqYSs7yR5TUkzcfNr8AoYYL
XVTf92iXqPD53uBFIFgUx10Wa0QF4bzL99R/QDnesrV19xuk2kqyj2QsQ+yr
F43HVqnIgGXpfePXMrjZBd6p6qCiZA9S6QXuFdj97vDgC28qWhfuFCASViA5
qSD3n9bXCDudWVussQJ3NR7pHnSvRmHSL8czbq+AAcnGLa2iEhF6m9UrsRUg
ymsTCRGVyP3r/jkL5gr8HCB0R9tUIkp7Yf3i7xWo1O/U9OOuRG7p08s7hBgg
v82A0+JSBXrKq3pcXoUBfKV7n2z5WYZO362h8jozIGdw8sEMuRgZn3A4Ekxj
wBd/0fTnB4sRi3DJvnyIAULEk6Xm40WIIvczaWCcAd4OeT1UKEJJItSoLRgD
jCZdxaLWCpDL7jA0uxmHaTqWoXQzH6mr8DCiNXCQjJMp/0rMRxIcPsVbdHAw
Uzdviu/IQyEj0m/vAg6vb5dPrinlIcbQlL7maRwiWV5KHyZz0T3adjkhexyU
ONcq3KyzkUOHoL5UGA52WUot0nzZSOVizqa6KBziDa1pva+zkHnRUILJQxzW
wmpZR0SzkGNXsr9eCg4f+AN1Bboz0UKlhoNLPg4cRSWmbwMz0ZVaW+foIhw0
TEftvVQzUcxekT+fl+GQGqcfMhSdgQwqvD/GUnH4rMQbe/lBGjr+WHtrXisO
eh4upQ2zz5H/aFvg8Y845JW09yieeo6Wl5ojOzpx8NN4ILbGmYrW2z4uFNJw
2HlMJPOp7xMkpJlbnDSBQ0jQ7SZOWgrKsbmf/mIKh7nGvknXgymIYyoCns/g
UHvysdIRejIKJiXKWmM42JpLVg5eS0S4pX0RvorD/DJD+05zArps8+pPx3Uc
/JM7kdAetv3vydb8Zp9/MOSD/tQjRGCufT/ExQSVABvzQaNHKPenqc8lbibU
yGh+8noZhwiWPg5OPEyo/NDTcq47Flk3GbPO8DOhTzisOyT+AXpiRibLCjJh
+aL2cNWFGORKoeyZEmLCgdH0FQlaJPLsEnXREGGC+Z4LHOceRyDPvOmF+j+Z
cNN1s0CIVTjy61o/q0lgQsmKu9z0FzLyfGjlNCfGhH+1ZfZLpIai8vm7vIri
TKAH9OqY2oYg6kqyxYWdTBBsDjMKJgYj92gDPVcJJliJeGX/jQJRS399g4ck
Ex6nfqn5V/8f1LvC6rSVYgJNXr9Xo/ku+loR5ahDZML2spezT418UYtizS0u
aSZcOCLE+UfbHWRlEoi/Zju+xUvc+cxt1O5/d/aKDBO6zg2qdXTcRLys3ydn
2CZWhsY5ZbgjXlMhvr92MeFZqxk6kOOMBmovq3xge8ewFP13viPKJhsUEGWZ
oDzRr51sa41s930JtWNbXuDmY1Vnc6SBxiui2A7qU+iTaNJFPQv/amexrbJ1
2JV73244otm4PY9t2lJIujDrFDhjcYZP2F48t/eHJ8kSHpq8bfNm+16CUbub
hgPIWYXl6LH9O8DvWfr+63C7p20AZ58nyLXQvVfJFYTEZF2esM1lOaLLI+8J
nydplgpsN8lEhj8XJsHA7tHcLPb9yMmyN7ViveBTwqQtP9tGArVW3fw+UEU6
FmzPjg9PyEV9t0g/yN65JJrBjmcrk67IzeMPRlHlezrY8Y7yiBBJJwdA0bfJ
yil2PnKX4v6RDA4Cm4lnH+fZ+XJ2VnKi/A4BG8YBaj07v6dkfa6E6pKBg5qQ
GbWDCQrDTaZm/vchlv+O9nF2Pcyet9WaXQ0H+0mB3LvbmdAu+Eq5+nAklJkk
JKyy66ugFZcm+0SBk8phx+vbmOB+LI6XyIiBbx/yB7nY9WiyOrQ+ezAWrFi+
2ZoCTFCtVFyqJj2EEE2XKEs+JrASx+YVWHFwLa940XYzE6h89/ob7yRAzK0q
4oNfOGTsI/SWyCZCcffILnwNhzCzkq7UzkQYKHz03JiFg0XyxAdvxWToJ9p4
lP7AYXHX2Ual4RQ4c7TvRRD7/X4ynEJiUU/gRPabFD32+653DqrbpPUUnPL3
r86N4BBdVPn6a9wzUHJRCuYewEFeW6ok3jANImNYESfbcRCwqS4MXEqDRbnS
fKd3OCwHmL9yT0uHRomJi6RGHBzGG8/L+WeAd17fwrk3OKgqME1+9WdClcRM
pAL7P2ursDcsi8yGH4y3DV6hOBxtUWnaO5oNT4NSNW8G4FBKW9VP08yB/Pdu
81f8cEheTYDoiRxIFDs98PsGDn9Bq8513ZegluDPGXYZh412NXXxpXxIG928
qU4Zh0PjfxCDrUogqETPQPMdA1TfXFpSyy+BjTxpJh2x+0t8UfPoagnkka8V
plEZwJ9ZeCjDpBTmlU81TxQyYN3MamiDXgpESWfrLQkMGC4tUUTq5aBczO/6
3ZYB6TftmnWrK+GIeF7QNnZ/k1usWdVppMJRkYWUv3lWwDhroMPUqhFc76v9
6JL4ASdMRLgYVe9hxvHX937PRXho/ylIrfojdJ41exEoSIf3plKCZiLd4MmP
TV1QmIOFXYSAnqe90HJ5YdA2fhrueClffShKg0vhCX5xKlPwaUj4vFPrZ4g1
0Loo3jQBDn5Hv/OcHQTfgU2vIirHoElZK6qJ+yvAoLHBL9sRkN9SO519ahTk
5m63klcGQarW7QR3xBjMHt+R/nP2M3CsceaTxsdht1nA7x56PzDN6+xa9nwD
f/6XtQSXXhjUsJfYQ56Eb1GcZfhiF9y8JLxNdmgKVCTJnv0RHSCe+M1qk9Q0
aA2GE8qm2qDYOuPlsu8MmI5YkNauv4NLuoGnWutmoV9ZyPhXaBOU2XnI6qzP
gYRlaHIwTwOw+I5zUS8ugMXL+L4ddnVwvvuIplQKHXxs0/2mHlOB7wh/Q+1z
OvTv3bxxMoIKDdlfzthk0eFGfcByhS8V1Hz9rj4rpkNdhxah4DIVhKSrY8Rb
6FB0uqmQIEmFNvcDE4QfdGgNr6349OI16PEqxgmdxSDeash6rroaWLdYO4vN
MagVvjAcl18NJYPvc0wuYaB1xlFJ71k1EEucamIcMWgvGhOpDaiG9YvZU3x+
GCyYJMUqGFVDdZa0Lk8uBldcoKaTRoEbgtj73AIMqrgj47e2UUDep/68URkG
BldmJqxqKJB42vbv+7UYcOY8GeXJoABp6WkCVy8GTZZBFTQXCihZuxKzPmMw
/Myw46oNBcaatfMNvmLQUBh8GDelgFnK5/rgGQzGZ6UxHQ0K8HLmGe/CMAhU
t1ebk6cAcvPpe7uCgZh/b3G2OAW8+43sHdYwcJXxuO4sQIH/ze/w//n9P2bS
Ijw=
          "]]}, Annotation[#, "Charting`Private`Tag$860004#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.5, 0, 0.5]], 
         LineBox[CompressedData["
1:eJwtlnk41HsDxUsLlS2Fq5AliqjIFSqnRUoRettuiFR0yQ031C0UKlvKkpts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          "]]}, 
        Annotation[#, "Charting`Private`Tag$860004#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[CompressedData["
1:eJwtVnk01H8XLhJRUr+WdypCkiRFIpJHu0qFSmnKVlHoR6KIIkm0Z4uyJBQV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          "]]}, 
        Annotation[#, "Charting`Private`Tag$860004#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 1]], 
         LineBox[CompressedData["
1:eJwtmHc8lf/7x0UKySq0KKOyEpEVXUklZI8USUr6oBSFQiRllpnsvck8VtHb
OYiMjGNlZMU5Rg7nppD43r/H4/fX/Xj+8x6v1+u67uu+hWycjGwZGRgYDm9j
YPi/pzTwzW5t0ZAocVSkV4gETmsiAWvrNFT6iNc9UoIExWWyx7AVGlLlVyaY
yZHglJiuzfQcDcWyxczNXSCBIrffYFs/DRkfJQQa3iPBucmlltgiGtIIur1/
VzEJjPzb8+Vu0lDBVuneCxr14Nbhd9/u8wLy6Q96c/JpA/T07Jol3vqFNP26
1TxuN4FAndNexUPzSCuOXfeJVwuUOzQwc47MotWLK/eDKe1gHSK7+N13Bpmz
VY5vbO+C1QiPAARUdIhNVWnfcTKkc/zYHzM+jTq/ZotAUS8kaMs6kwOn0Lj2
5MDR2wPg63jLXVzrJ+K4PKSbu28IPJjy3Jx/TaCTVFvbhTM/4JZPh2hfzjgq
Me9OmS4Yg3e1UzEJ9mMoLP7g6d/aE/BxVIy9QPgHao3i3zd67CeIcJ07b5I0
hDwI66HWG1NQKhFgPzE5gM67tPPZ7KHCaGPJEQWFPqRN45ciy8/ClNS7U6iC
jBiGBZ8aKc0D9/NcBeltXcjb9sdSp+UCSCnQpDKxNrR1QSKaT3gRXl741Vnt
3oQ2GKfC2A4vAa9JYdg1fhJyF0abQQJ0KD0W/PEiEwktGCoNWQvRwWDN7qcs
jYie7S2LVTxKh6AkISW2JiJ6z8dTQJGiwyY1avSjKxFxFZSkG6rSYdrLQ/pQ
Xx1yES6f0rSgwwP98JhacYQW3fNbXsfSIWdZe/7dNoQ2GtSjHRLpMBG7/dyD
75/Rif375AxS6WD2040iGPgZVXy9m7svlw7w1ErBh1qLHLRGsIwqOnClS/ac
z65BVqbKaon9+Hl/N3I2i35E1zULw0P2YvA2L410dq0a2Yiw0uL2YeBg5f2k
vL0aKdE8tLIOYSD6RWkozbUaqSZwu5eJYhD9Lj/Lq7kKjTaby2fIY/BMPlxN
zrES2bwKDiAaY2BGvb+Ye64S7VqPEgi7ioFcgnb6Ed5K5H0rP+CaBQbzTNtZ
OT5XoKSFEK1hGwysyK49VM4KdDjyzdnERxicd7Z0SCojoLA1gvjsGwwEjykL
8gYQ0LlG/lLjcAz+fuftCrYkoOp7f9+UR2FAUO9QeMpMQE9fi0XfisfgGPd5
RpOrZWhJpeO0WQ4GjI2C5S2SZegQKTrXKx+DUfe/duoMZYjNOJk/oRCDmDFC
u3RuKfJgKj9VS8CArfh4LOvfElRqKx4WXIfB9O3tV3w6SpBNujrj3XoM6vnH
N3+nlyDFv/bsCl8w8PSOu/PzSgnyXvJUqGjFYEFvtwxKKkYDLPpbsn0YtDDO
Tpx2KUZzE6wGhAEMsiu+vCvQLEY9bc1kiSEM6lQZ/siNFyGpxmskbBSDzKGp
NzN+hUhIIsdmkYrBoCdfcqJcIZL82Eeem8WAQ1Cz2HDiA4o7v6NlaB4DV+uc
7mr4gIapKZUxixjkbfs+eX+hALmG+9yzpWPwI411RSixABmr6XMfW8bg0pQ9
f9B6PvrvjiXy/YP79zpe7GxuPirQvuEtuIZB4fE2ZfrVfMTI1F/wYR0DfvsT
ltfL81Dol7GmzH8YUBdoKRIPc5GpyB2DNcZlOBR2pPSHYC6STJppk9q+DAay
hvUR7Tlot5J2gRHzMlS5lE6tS+Sg1M7Te57sXIb5vZO/C79nI4rOZYtHLMtw
pGIPy+2AbNRdquV/k3UZAlcfS7ROZSHRnxGc3LuW4XNs5hnvqCy0zX5Wugdn
ukrfFTmNLHSH1bQqgH0Zjg3vsKIsZaKgw0pvpXcvw3UvRaf4lEyk3W0a2Yjz
W8F7Pvr6mWjAoiNPl2MZSCgmnGkzAwUbHq/6gvNv669plQUZyHBKI1mGcxkk
GNfLHCwyUKzQowvBOFulSzQeZstAzw7fDunDOeKCRR+5Kh0NKChZ8nAtw5ep
YIq/XToCMY/Yszivv65ZPcOXjvTOHZWwwFla7BfrYkMasn2csmyHs81XgYMZ
LmnI2P3r6B2co+31pMyF09B821K3Ic6tu7zV2LtSkWjTeLk0zgwfivTqvFNR
fOjgw7/4/vJ6YzcfS6eiEwdi5itxvkfjeiQ2koLSeY157uCcEKbuOxycgqjd
pNYt/H6dss6RYSopaFLkMFMwzixZF7UCu5NRkKxwOjPOD6lZDksnk9FuLbb3
TrheAxIsb6+9SUKzyfEtzbi+5+7/V0ycTUSlHMIS3DjnFLV0i19ORJdIzmmX
cT+46JIr4ZkJyGLy1xEntmV4Kv+Gf50xAZ2U94n0w/2ccF1QtrGOR0cyMqgB
uN/a1fqWLbVx6PeALacnnocDZ3lS49xjUWd2XZg0nhdfH5d6xr4YNG6l0/aL
aRnmSD1T9nIxSGLkanw8nrcazfcSZxaiUaiHVg1pC+9PQatX0nWikXxqL3Zm
E4OQtmtOu3LfoXc75YPSNzC4YXiIMHQ7Cs043MhUw/M9j60oP2mIRIYs4wZP
8fx7RncgjqORKNMzcTx9BYOEId9W9elwVOyTEta4hPeX1u5G/a636MCZEDOV
GQx6uF53+Ua8QW20t9fmpzHATJVHyo1DkJtfA/ubnxicGktePtgXiCQM/R/H
4fVctOwoQh30Q0vxOgxTPRh8Uz5y8mDCS+R9IkaRvRvvF8/JKno3fJHJN+AS
7sDAnOdxxj3kjcygPHf/VwyMz3Awbvv6BPmH939SqsEgovHxfjsdFzT46ZpS
bxUGnfpDMu3tD9Fiq/QD63IM4psN0KlMO1T2wVRAA+9v+0YEFjZzbdDBc/Pp
cXkYSE72KkffsEAvw602x7Lwfsn+8L20nSEal+yU50vHwKdHrOdgvRp6OvNP
XyUZAynOEXvmE6JQMBr9byABg74l32Su1cvAktn7aiUJg0X943QnZzPALPWd
GFIx8Ii81OIgbw3zX8LL19Iw2Hz+ND75pC0sDTSajGfg69sXOJIl7OHbUpFW
Jb5//ZFA/0QuZ6DHEiWk8fP5RQs/VHz7GIq4Pfd04P36EnuNedcuN+Bx4dGx
+oBB858FceadnnD3bW6WZjEGQfcDeJL9nkPdiwNtqSUYZC2FeR164QMsrzQ1
ZksxsLOTuFux6QttRbdkLuH6XBZ2u/5SzQ96Y98XXKvAQGykXs/A8xXEPjjg
b1GJAWsMl4bAp9ewpyG0QQfXd9bohuLsmj/ovlSwl6jG+/nuPMlKpUDItp/2
+oNzfvPvw35uQRDmx7mj7COev5caew0rgmEpopr1xicMHM+GsQiuhMARp5dh
Kzjrrg1vzMq9hQ9WaWmeuJ/SBPGlSudQ6Lccv0zHOUDxkzPJPAwYr6WEmNVi
sBo1Pi+2Ggbc9mS3XJzv0Xfahb4Ph/bf23jncB7Qlx5fUYiAZ+SLTgc/4/f7
YGJh2RcB8SbaESo4V7N59JKeRILEVZ2gyzinnOAlFwlHQckHW7MLOL82KOpM
6IiCAGdhDimc77tofQv0fAdRHeb1W/j6JtGTra7i0eA9nxqAcD5T7fX1dl80
lIlffeSAs/Awf5PBy/fwTzssnAln1q2SBjWZGLCIENr0x++zKHSFJDESAyKt
sW2r+P37L0wj/qBYSLx4bo8Zzp/tfGq3K8ZBcD3PTDKuX0bQgU9Lk3HQZFpv
24frG/yBUPUjLB7kJCtS13A/nDv1KlrVEsDAcKucFWdzjFpWNZsA3+5a1+zA
/TumLFAUcSEJKr2/sDbj73N2y8oC76UkEBdM9A8pw+v1uWGeY1IyOM2I257F
82E9QTIS8UyBJxssBPsivL6x0K7Y7hSQrFO4NYXnTZP5hgGXeCqo6LVN6Rbg
fon90f3XmwprnI8wKj5fpCk3tLlIpYHpTq7ag9kY8OqE68z6psF8ksyoaiYG
G/cltfpPpgOr81GCNl4fX8tuXigJzICcr9oPY2IwUG2Uqj8+lgFj0d5f1aMx
KO5bU09SyATv2rrowUh83lqLhODJTGjZLys69BaDO9CsYquWDY/2/VU/5If7
b/CueigyG9RtAp0uvsBAx8ZGyWg2G3iGTbRuPsf70auN0/A+B8J1+zNs3THY
apGR3b+UC6Wmky+JDriew/+KQjXzgPPvydjH9/B551eL9I6kPPBN4czdb4tB
G5etFKadD88oXXdUrDCIM4s93p5RACnnHTmG9DE4PbFN8IV5ERAJzK1IBtfn
49Ulmdwi+BeQ9vKXFO5HxIeGsbUiKKM/d+QWx2BXasHpFN1iOKfof0tVCNfH
wHx4a6EY5j/IDwlzYzBSXCSOZEtBPX6cw4hGh+SHVg1qlQT4+5y7/nQWHUQW
P62pkKqB19VhzJGZDlrp39v1zEnAQk4mXIpbhIu6PEwr5U1Q3dUpzh+zAKE3
+31kKtsgbzuLVuWleWjSE9htwNMFsyXKsluNM7BXepzP+VAXKMoTvVNqZsB6
d+aRqGNdsH/G9LN62Qyst0rJD6h0wc1WMq9fygxIaalaWN/uArtQKXcWjxkI
07DIfUjogj3J5S94ZGbgulLsxXCzbkgwUX2sHkeFLP4b+mXW3UDfc+bFdBgV
sN9HrvXad0OK9L7JYH8qhJTnOO737gZCwHxZ/2MqoFNVkanZ3SBobL3ook8F
0RP94yWr3WCR/p2HtJ0KD9nj58iMZFCOExZ78JcCtXNWKyvsZBAdbmo/QKeA
Wd40i4oQGVz2mHx/MkqBgOO/T5K0yJDo9cNC7iMFfgnxPu+OI4MmRfR2hxMF
lDxSHxEzyHC66t/e8rsU8O05YVtcSIa5zV/B8Tco0Hbio3lyFRnkHF+1+ppQ
gM//0pW3JDJw6hn12+tQwHqsG7zayPDTabzU+DwF8pRvyjn2kcH7b+0tNWUK
LEfMHbMYI8Noa6dqgBwFzs67HdCeJUPmPS+WXdL4+S5u51BeJsOqK+YUIkaB
7qSwbWKbZOg7zePGLkKBu4a5VGaeHvDjbXBh2UeB0IrBCqJyD6S9F4tc3EaB
QU67vGKNHjDX5LtjtzENov9hicm6PRDLF4wN/56GqoPsr7xu9UBo2+0bDXPT
MOajZqwc2APr92lNfr3TIKuTQise6AF9x5s6HTnT8OSx5K1Qvj6odvaWKcCm
oH+Yy+hu8wD8KAxvMLrzE6yfqlJ2XhmC2b6tf1eWJqBeUjGonvkHEAyCG73v
jcMx1hpqxuUxaDq80kthHgOBGoeLzAHj0PrtJcPU/RFgWGfMdZ6YAIdudYNf
hEH4Y1hr1Xj0JwQRVh2LNQdgSP7mwaN+U6BBCWaqbe6Fh1e5uIWHp+G8Z/nu
sx5k2B/103y7ABWKIs5e5n3WBYUWKdmY+wy4HQ0+KbL0Da6qeV9urp2Fvg1d
3pevW6HE6r6wysYcWFy6bvbcqxlW2TSYqk1/QXN9z9qP4EYw6jqjIIDXCTVH
gH1ToB7Yzuwi1iQuQGTATGfXnnogZgzqWKYvQNnESZt81nqQcX96K75wAbIt
oyadVkjAcbgyZH/jAnSsnZI7206Cr46nJnnpC3CUDQUveJHgHIt4GMcVGkx4
+a6FTxJh9dHqgUJDGrxlav57cJAIRUNNmbpXaWDyJioiv5MIgkV3P4XY0OAc
dt11qJYIG6YZ02xPaSAg5jrhFUOEyvTDajuzaGAWxZndqkeEB7tpTVn5NHjj
VchVeJEIx9w+G10qocFgd8TiO1UiRGnfuPeqhgaVZxx3uUoQwXkpLpKJTMPn
shFXtx1EkLCwF0wfoEGK4QnLV//qYLxBOff8DxpYKQrnxCzXgUHMwOcXMzQw
luN17JioAxbGHC0hGg3/Dj40Rv9eB8jBradumQb/BIZLD3bVgWvvpZvW6zS4
7W06odVcB///fwcMNQIdvVAd/A9uo2Sb
          "]]}, 
        Annotation[#, "Charting`Private`Tag$860004#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]], 
         LineBox[CompressedData["
1:eJwt2Gk4ld/XB3ApvwaSlKQkSqZkiAixFAqZK4lkKJSxpBCZQjIUQmTIPM8z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          "]]}, 
        Annotation[#, "Charting`Private`Tag$860004#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0.5, 0.5]], 
         LineBox[CompressedData["
1:eJwt2Xc41e//B3BZIRES2SJkRYMIL6JhS31EZBQaRlKRkFkpI1kJoWzZm+S2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          "]]}, 
        Annotation[#, "Charting`Private`Tag$860004#6"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwllmk41Hsbx8Vx2qwVbUiSZY6kEk2qbxtFJCqRhDpRKMNJdBSSSutxUEey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          "]]}, 
        Annotation[#, "Charting`Private`Tag$860004#7"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-1., 1.}, {0., 1.8579150100147928`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"HF\"", "\"-2\"", "\"-1\"", "\"1\"", "\"2\"", "\"3\"", 
       "\"Hylleraas\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6666666666666666, 0.33333333333333337`, 
                    0.33333333333333337`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.8686201451060247`*^9},
 CellLabel->
  "Out[904]=",ExpressionUUID->"c8357c05-67ec-49ef-bad1-d3b73bd7c1f4"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.5, 0, 0.5]], 
         LineBox[CompressedData["
1:eJwtlnk41HsDxUsLlS2Fq5AliqjIFSqnRUoRettuiFR0yQ031C0UKlvKkpts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          "]]}, 
        Annotation[#, "Charting`Private`Tag$860117#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[CompressedData["
1:eJwtlnk01HsDxlESyXaLqyJbSFIRonhokdKilZKlutG1FLKWEslSkpBXJWS7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          "]]}, 
        Annotation[#, "Charting`Private`Tag$860117#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwllmk41Hsbx8Vx2qwVbUiSZY6kEk2qbxtFJCqRhDpRKMNJdBSSSutxUEey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          "]]}, 
        Annotation[#, "Charting`Private`Tag$860117#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-1., 1.}, {0., 1.8579150100147928`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"-2\"", "\"-1.12\"", "\"Hylleraas\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.86862009035271*^9, 3.868620145179514*^9},
 CellLabel->
  "Out[905]=",ExpressionUUID->"aedf8c49-0148-4b42-a62e-dc35700eb440"]
}, Open  ]]
},
WindowSize->{1482, 1164},
WindowMargins->{{0, Automatic}, {Automatic, 30}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 12855, 358, 1139, "Input",ExpressionUUID->"f06c7b73-6c1e-42c6-b313-50bdb36b0896"],
Cell[13438, 382, 192, 3, 44, "Output",ExpressionUUID->"33741557-5515-4552-a626-e87bf11b77a1"],
Cell[13633, 387, 200, 4, 44, "Output",ExpressionUUID->"e9856066-11d3-4991-8b63-8393119a8d00"],
Cell[13836, 393, 200, 4, 44, "Output",ExpressionUUID->"0c6331f6-d15b-4807-9451-b970bc1a78d1"],
Cell[14039, 399, 200, 4, 44, "Output",ExpressionUUID->"6aa4d162-1d6d-4027-a86b-ad156c4eb7e1"],
Cell[14242, 405, 197, 4, 44, "Output",ExpressionUUID->"2b39c533-9a22-48be-8a01-26bb6980a644"],
Cell[14442, 411, 198, 4, 44, "Output",ExpressionUUID->"bef5f19d-a782-4482-9a5c-6c021b9a983a"],
Cell[14643, 417, 182, 3, 44, "Output",ExpressionUUID->"79536b6c-9c75-4983-a54d-1bc0938acdb6"],
Cell[14828, 422, 181, 3, 44, "Output",ExpressionUUID->"1257b815-171a-4dbc-bd9e-778d16ea3182"],
Cell[15012, 427, 182, 3, 44, "Output",ExpressionUUID->"fc10edfc-2db6-4ab5-847e-eb17e7d09f39"],
Cell[15197, 432, 200, 4, 44, "Output",ExpressionUUID->"0406b1b1-d7d6-4c70-9075-8b03ee104439"],
Cell[15400, 438, 181, 3, 44, "Output",ExpressionUUID->"cbec68e7-ad43-4d0a-9a2f-eda8022e8358"],
Cell[15584, 443, 199, 4, 44, "Output",ExpressionUUID->"6c5bd592-b1ae-4b15-9a99-b1609d534af9"],
Cell[15786, 449, 191, 3, 44, "Output",ExpressionUUID->"bdc2a66a-2ca4-4d36-9105-1171935b1d94"],
Cell[15980, 454, 190, 3, 44, "Output",ExpressionUUID->"e5659654-7268-4b01-aa7a-0de0f3abc16f"],
Cell[16173, 459, 504, 11, 52, "Message",ExpressionUUID->"210e9c6c-9674-4d90-a2cf-c24b6a59075a"],
Cell[16680, 472, 192, 3, 44, "Output",ExpressionUUID->"575bc54e-5935-4182-9e1b-fc3d336683ed"],
Cell[16875, 477, 504, 11, 52, "Message",ExpressionUUID->"8fa8847e-4667-40f2-aad6-ca6234862d40"],
Cell[17382, 490, 192, 3, 44, "Output",ExpressionUUID->"7d124098-4039-4445-8b0f-6490e534b187"],
Cell[17577, 495, 504, 11, 52, "Message",ExpressionUUID->"34f9f104-421a-4f76-9d26-afbb5d1170d0"],
Cell[18084, 508, 775, 15, 52, "Message",ExpressionUUID->"9e585855-0421-47b7-b16c-174ea94dc688"],
Cell[18862, 525, 194, 3, 44, "Output",ExpressionUUID->"e8622178-deb6-4886-abfa-ebb611100a96"],
Cell[19059, 530, 504, 11, 52, "Message",ExpressionUUID->"bff4d0f5-c943-4254-921f-fb1bf1ae851e"],
Cell[19566, 543, 775, 14, 52, "Message",ExpressionUUID->"7cc49e88-c08b-457c-b2fd-bbeb6965ac54"],
Cell[20344, 559, 191, 3, 44, "Output",ExpressionUUID->"12db5cba-edb2-4d58-894e-f16669ce812d"],
Cell[20538, 564, 506, 11, 52, "Message",ExpressionUUID->"515c7b22-850e-4029-95a2-3d2f4cad9a6d"],
Cell[21047, 577, 774, 14, 52, "Message",ExpressionUUID->"8091e2d0-e41a-4c57-a62e-b0eead6d1eed"],
Cell[21824, 593, 190, 3, 44, "Output",ExpressionUUID->"729d487a-5f9c-459c-9c74-e286ad34d182"],
Cell[22017, 598, 67348, 1254, 319, "Output",ExpressionUUID->"c8357c05-67ec-49ef-bad1-d3b73bd7c1f4"],
Cell[89368, 1854, 26405, 512, 352, "Output",ExpressionUUID->"aedf8c49-0148-4b42-a62e-dc35700eb440"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/AngstromPlots/WFPlots/He_ccpv5z/Radial.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    150528,       2912]
NotebookOptionsPosition[    148163,       2875]
NotebookOutlinePosition[    148531,       2891]
CellTagsIndexPosition[    148488,       2888]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"N1", " ", "=", " ", 
  RowBox[{"1", "/", "0.068194"}]}], "\[IndentingNewLine]", 
 RowBox[{"c1", " ", "=", " ", 
  RowBox[{"-", "0.06823"}]}], "\[IndentingNewLine]", 
 RowBox[{"c2", " ", "=", " ", 
  RowBox[{"-", "0.16209"}]}], "\[IndentingNewLine]", 
 RowBox[{"c3", " ", "=", " ", 
  RowBox[{"-", "0.33219"}]}], "\[IndentingNewLine]", 
 RowBox[{"c4", " ", "=", " ", 
  RowBox[{"-", "0.41962"}]}], "\[IndentingNewLine]", 
 RowBox[{"c5", " ", "=", " ", 
  RowBox[{"-", "0.18613"}]}], "\[IndentingNewLine]", 
 RowBox[{"z", " ", "=", " ", "1.755656"}], "\[IndentingNewLine]", 
 RowBox[{"d1", " ", "=", " ", "0.337294"}], "\[IndentingNewLine]", 
 RowBox[{"d2", " ", "=", " ", "0.112519"}], "\[IndentingNewLine]", 
 RowBox[{"d3", " ", "=", " ", 
  RowBox[{"-", "0.145874"}]}], "\[IndentingNewLine]", 
 RowBox[{"d4", " ", "=", " ", "0.023634"}], "\[IndentingNewLine]", 
 RowBox[{"d5", " ", "=", " ", 
  RowBox[{"-", "0.037024"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9.80000", " ", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "11450"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], "+", " ", 
     RowBox[{"3.24148", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "171.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"5.49233", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "39.07"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"8.29974", " ", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "11.04"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], " ", ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4.36424", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "3.566"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.9762", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "1.240"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.91986", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.4473"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi5", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.43342", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1640"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"c1", " ", "*", "  ", "N1", " ", "*", " ", 
    RowBox[{"chi1", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c2", " ", "*", " ", 
    RowBox[{"chi2", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c3", " ", "*", " ", 
    RowBox[{"chi3", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c4", " ", "*", " ", 
    RowBox[{"chi4", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c5", " ", "*", " ", 
    RowBox[{"chi5", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", " ", "r2_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], " ", "*", " ", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normhf", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"hartreeprod", "[", 
       RowBox[{"0.31", ",", " ", "r"}], "]"}], " ", "*", " ", 
      RowBox[{"hartreeprod", "[", 
       RowBox[{"0.31", ",", " ", "r"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "[", "r_", "]"}], "  ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Abs", "[", "r", "]"}], " ", "+", " ", "0.31"}], ")"}], " ", "*",
    " ", "1.88973"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Abs", "[", "r", "]"}], "-", "0.31"}], ")"}], "*", " ", 
   "1.88973"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Abs", "[", 
     RowBox[{"r", " ", "-", " ", "0.31"}], "]"}], ")"}], "*", " ", 
   "1.88973"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrow", "[", 
   RowBox[{"r_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"c", " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Abs", "[", "r", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Abs", "[", "r", "]"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tc", "[", 
   RowBox[{"r_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrow", "[", 
    RowBox[{"r", ",", " ", "c"}], "]"}], " ", "*", " ", 
   RowBox[{"hartreeprod", "[", 
    RowBox[{"r", ",", " ", "0.31"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexact", "[", 
   RowBox[{"z_", ",", " ", "s_", ",", " ", "t_", ",", " ", "u_"}], "]"}], " ",
   ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "z"}], " ", "*", " ", "s"}], "]"}], " ", "*", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"d1", " ", "*", " ", "u"}], "  ", "+", " ", 
     RowBox[{"d2", " ", "*", " ", 
      SuperscriptBox["t", "2"]}], " ", "+", " ", 
     RowBox[{"d3", " ", "*", " ", "s"}], " ", "+", " ", 
     RowBox[{"d4", " ", "*", " ", 
      SuperscriptBox["s", "2"]}], " ", "+", " ", 
     RowBox[{"d5", " ", "*", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"norm", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "*", " ", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"normn2", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "2"}]}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "2"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"normn1", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "1.12"}]}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "1.12"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm1", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "1"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "1"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm2", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "2"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "2"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm3", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "3"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "3"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"hartreeprod", "[", 
        RowBox[{"0.31", ",", " ", "r"}], "]"}], "/", "normhf"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", 
         RowBox[{"-", "2.0"}]}], "]"}], "/", "normn2"}], ",", " ", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", 
         RowBox[{"-", "1.0"}]}], "]"}], "/", "normn1"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "1"}], "]"}], "/", "norm1"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "2"}], "]"}], "/", "norm2"}], ",", " ", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "3"}], "]"}], "/", "norm3"}], ",", 
      RowBox[{
       RowBox[{"psiexact", "[", 
        RowBox[{"z", ",", " ", 
         RowBox[{"s", "[", "r", "]"}], ",", " ", 
         RowBox[{"t", "[", "r", "]"}], ",", " ", 
         RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "/", " ", "norm"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", 
      RowBox[{"-", "1."}], ",", " ", "1."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<HF\>\"", ",", "\"\<-2\>\"", ",", "\"\<-1\>\"", ",", "\"\<1\>\"", 
       ",", "\"\<2\>\"", ",", "\"\<3\>\"", ",", "\"\<Hylleraas\>\""}], 
      "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Psi]"}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Red", ",", " ", "Purple", ",", " ", "Green", ",", "Magenta", ",", 
       "Blue", ",", "Pink", ",", "Black"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", 
         RowBox[{"-", "2.0"}]}], "]"}], "/", "normn2"}], ",", " ", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", 
         RowBox[{"-", "1.12"}]}], "]"}], "/", "normn1"}], ",", 
      RowBox[{
       RowBox[{"psiexact", "[", 
        RowBox[{"z", ",", " ", 
         RowBox[{"s", "[", "r", "]"}], ",", " ", 
         RowBox[{"t", "[", "r", "]"}], ",", " ", 
         RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "/", " ", "norm"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", 
      RowBox[{"-", "1."}], ",", " ", "1."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-2\>\"", ",", "\"\<-1.12\>\"", ",", "\"\<Hylleraas\>\""}], 
      "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Psi]"}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Purple", ",", " ", "Green", ",", "Black"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{
  3.868616075898459*^9, {3.86861814512912*^9, 3.86861815717626*^9}, {
   3.86861819504916*^9, 3.868618378010058*^9}, {3.868618408851026*^9, 
   3.868618433539617*^9}, {3.868618488417953*^9, 3.86861849877052*^9}, {
   3.868618548979765*^9, 3.868618551959741*^9}, {3.868618678541662*^9, 
   3.868618683781727*^9}, {3.868618719183837*^9, 3.868618812270434*^9}, {
   3.868618915716704*^9, 3.868619002568295*^9}, {3.8686194919696493`*^9, 
   3.868619514559021*^9}},ExpressionUUID->"f00b8852-7c67-440e-8a5b-\
34c342d9dd62"],

Cell[BoxData["14.66404669032466`"], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004458747*^9},
 CellLabel->
  "Out[633]=",ExpressionUUID->"603a040c-ebe2-4eec-a0c7-0562c9cd245a"],

Cell[BoxData[
 RowBox[{"-", "0.06823`"}]], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004460576*^9},
 CellLabel->
  "Out[634]=",ExpressionUUID->"df735927-9a13-4db1-ad07-1e826726aa7b"],

Cell[BoxData[
 RowBox[{"-", "0.16209`"}]], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004462163*^9},
 CellLabel->
  "Out[635]=",ExpressionUUID->"80fdef27-0572-48ef-9d4e-f458d618e506"],

Cell[BoxData[
 RowBox[{"-", "0.33219`"}]], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004463558*^9},
 CellLabel->
  "Out[636]=",ExpressionUUID->"f597a13e-ba92-4cc0-aa52-86e83550f36a"],

Cell[BoxData[
 RowBox[{"-", "0.41962`"}]], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.8686190044648867`*^9},
 CellLabel->
  "Out[637]=",ExpressionUUID->"3088ff96-af28-44cd-b210-f0334c428274"],

Cell[BoxData[
 RowBox[{"-", "0.18613`"}]], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.8686190044670353`*^9},
 CellLabel->
  "Out[638]=",ExpressionUUID->"f9f13163-20c8-49b6-9ed6-20852ed55c3b"],

Cell[BoxData["1.755656`"], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004469132*^9},
 CellLabel->
  "Out[639]=",ExpressionUUID->"b7cf65af-d414-43d6-81fd-6f7db05131ba"],

Cell[BoxData["0.337294`"], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.8686190044709263`*^9},
 CellLabel->
  "Out[640]=",ExpressionUUID->"3602e0e9-71fa-4c07-b886-1d1b5493737d"],

Cell[BoxData["0.112519`"], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004472515*^9},
 CellLabel->
  "Out[641]=",ExpressionUUID->"fbf65362-a8b3-4029-8b04-7b222900896c"],

Cell[BoxData[
 RowBox[{"-", "0.145874`"}]], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004473927*^9},
 CellLabel->
  "Out[642]=",ExpressionUUID->"5662879d-a73f-40f2-acfb-812bf16e4f5b"],

Cell[BoxData["0.023634`"], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004475366*^9},
 CellLabel->
  "Out[643]=",ExpressionUUID->"d1167118-a3c9-4c20-bffe-d13fc9e1bf67"],

Cell[BoxData[
 RowBox[{"-", "0.037024`"}]], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004476715*^9},
 CellLabel->
  "Out[644]=",ExpressionUUID->"d19b113e-4eaf-42b8-a90f-2bc319b3f9b9"],

Cell[BoxData["7.856593846378532`"], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.8686190044783087`*^9},
 CellLabel->
  "Out[652]=",ExpressionUUID->"b2cc59f1-e5bc-4dac-aa52-547d1bd82237"],

Cell[BoxData["0.2174577262584223`"], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004479846*^9},
 CellLabel->
  "Out[659]=",ExpressionUUID->"2bbf56ec-00a6-4725-80fc-0322224dd815"],

Cell[BoxData["6.703499436526518`"], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004481327*^9},
 CellLabel->
  "Out[660]=",ExpressionUUID->"8af46598-7e67-4e64-a8e8-67c3fc836a5e"],

Cell[BoxData["7.155845277204099`"], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.86861900448286*^9},
 CellLabel->
  "Out[661]=",ExpressionUUID->"ccd22142-3a22-473c-b2f5-e8d5f566ef4d"],

Cell[BoxData["8.64681244664654`"], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004484179*^9},
 CellLabel->
  "Out[662]=",ExpressionUUID->"4c044425-77d0-4818-904b-5f211721a007"],

Cell[BoxData["9.667668034697748`"], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004485626*^9},
 CellLabel->
  "Out[663]=",ExpressionUUID->"556831c3-b461-4128-be48-6a6f386b61cf"],

Cell[BoxData["11.051340989683467`"], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004534786*^9},
 CellLabel->
  "Out[664]=",ExpressionUUID->"8e2e0693-6b50-42ff-b91f-ffb399626bb6"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJw1mXc4Fl7cxkWiElIphdKwkh0R7siKCEnKiIZKSxJpUJImSeVHyk723skx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          "]]}, 
        Annotation[#, "Charting`Private`Tag$840490#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.5, 0, 0.5]], 
         LineBox[CompressedData["
1:eJw1mXc4FX7Yxo1EKiPtjAgJySrrl+eUSEJGITIiI0nIqAhJkhkiZB977xW+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          "]]}, 
        Annotation[#, "Charting`Private`Tag$840490#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[CompressedData["
1:eJw1mWk0FV7Uxq9SJCGFhELKkEzJGPsS0UAoUpLhH0qoFCpTVBrInCghU0Tm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          "]]}, 
        Annotation[#, "Charting`Private`Tag$840490#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 1]], 
         LineBox[CompressedData["
1:eJw1mWk0lV/YxhMyJKJMhaKMSYYowh1JITOlZEioP5UhhQhJCBlLisykIjIT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          "]]}, 
        Annotation[#, "Charting`Private`Tag$840490#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]], 
         LineBox[CompressedData["
1:eJw12Xkw1t/7P3AJqSR6I4oWIQnZRXHRRsqaIiSUlDbZyxqSpWTJLvuuUJTd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          "]]}, 
        Annotation[#, "Charting`Private`Tag$840490#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0.5, 0.5]], 
         LineBox[CompressedData["
1:eJw1mXk01G/0x0WlpNBCskVlT8qW9ZZEkTUhZCsqFCnhi0giiUQplJ0sCSFL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          "]]}, 
        Annotation[#, "Charting`Private`Tag$840490#6"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwtVnk0FPzfFYnHVnlKSUKWSgitk3RVIiGUipStJwohSyVPJWQrLUhaLD1U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          "]]}, 
        Annotation[#, "Charting`Private`Tag$840490#7"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-1., 1.}, {0., 2.2932362961933825`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"HF\"", "\"-2\"", "\"-1\"", "\"1\"", "\"2\"", "\"3\"", 
       "\"Hylleraas\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6666666666666666, 0.33333333333333337`, 
                    0.33333333333333337`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.868619004702269*^9},
 CellLabel->
  "Out[665]=",ExpressionUUID->"c00c8241-6c2b-4628-be7e-b209679fcf9f"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.5, 0, 0.5]], 
         LineBox[CompressedData["
1:eJw1mXc4FX7Yxo1EKiPtjAgJySrrl+eUSEJGITIiI0nIqAhJkhkiZB977xW+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          "]]}, 
        Annotation[#, "Charting`Private`Tag$840603#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[CompressedData["
1:eJw1mXk0FG7Ux0eIJGmRRNkLWbNFcUclUtayJUtCEqKyRfihRSRbosWeKPu+
P3ayL2M3jBmDpBn7vrzec973r+d8z/M5z7nPOffce7/n8lo+0bPeh8Fg+mkw
mP89xeHEzO4uFTFsLSd/8k6AJ+v8b9c3qOhdtm3CiH8CZOdJnV1cpqIjI4sv
+AMT4IKQpuXkXyoSZ15rKoxIAPkjAUOt/VSkctlqZjE1AbCk+eaYLCp6sTtx
9HdPAui9afslbU5FtkExqWSRRHDrCHB4WElBYnn4JzxjiYDDHZypvv8PfXpi
zoPzT4bTVU+Oy3PNon/H1GjH5VKg4HEd/WH8DDqvnxq770gqWARLzQ36/UG3
WPj8RQ1+wlq451sE08jl48uXuw3pMMVVPXNdcRrd0Xt95XF3OvSl7Ndsl5lG
du6GdGP4dMgrDTuCF55G1h/ep48upYMj8cfnjWPTiDGmuB/4M4AkhUuXnZ5C
XNzxZyP/y4D2TtGuX6FTaGQtexJ/LROSWEY5oscn0fNjyfHH/mRBuAkwKIxM
otnHX+VSV7LALzV+abBvEv1zZKQV2JcNllcedHC2TqIUvvstuMPZwOc6HRBX
OIn+PImT9TyfDYn4BWpK0CS6x8Rym/QgG+LTGRoKZCfRhr35kQeD2RC6bptn
IDmJNDXipxcI2eB7vTl+VWQS6US6hQZOZ4MFIdhTgWcSqar2eLWsZgP38aNS
FUyTqJAzci3xRA7EenJ9rRsjoxYqSfGnfg581ZB62hNIRjcKtssfD+aAwEGN
5s4AMvqB3t4yHs+BXy2WfO0+ZNRzXvqY1p8cKL0V2d3kQkbiNwKdNNdzYFBr
9ULlfTLqmuaPSebIhRO3KxZTFcjIZOS3aqVJLnwwueHi/WcCjablvKKS9+65
LNs8JyYQHGvtGqTkQuzIC0GPsQn0rFX9d+tqLmSapvc+651ARZzW/1oP5EGr
+WG5R9V7/HfKU3nxPGC06l25HTOB9L5rLVW554Gf/X134RsTaFnHKYaeLR9G
Q8y+ll6dQAs0b5bXufNBMcek6qbyBFKp0H6/IZIPC8v6jI7SE8immlTOo5IP
9300onNPTyD7KPfLtI75gA2XLr60QEJGhYynLjTnw04R/ZrmFxLa15w+2Rhc
AHeH9nGNfSQh76s0dI9jCqBwaxecQkkIc013nSulABxVNt6EvyKhd/3EhgxU
APhmCnv/ExKqHRZzfrVYAOX4fnmLayTEUSPqzWtWCJ60P92e/iOidHM9l0Io
AscYs/0W00Tk3X0ry1azCCwljn3UJBGRwP5n/iImRaBh4pUrNEhEpgQPHbxr
EZzM0/o3WkdE7W6sozRZRZBvuWh58ysRNUVf4bjLVwyU6staAjeJ6PbIsWeT
bCVANJwfOXKdiIpdGJyLBEug99/3x7tYIjr/oHzqs2wJlHMcDhySI6LVfMeE
GP0SCHIerw3lI6Iwx+vr7lElIMT7WmF7fRyFEWX4ezlL4b5vh0Bf6p4e9/ct
ki0Dg8E4ZXzSONIcfmmSrlYGGhecjCZix5FjtvexQuMykJlgDV6IHEe5Xof8
GL3LgFFdb5Hlv3EUvW11Ib2xDDIP91arGY8jPtsmCr15OWzGDpmVHBhHaTwf
M1FsBcyt/nSvohtHXZWdeP+8CpjQ8Qxv3CWg9IthWhZNFdC+j6uhd5mAsIm5
NpYLFZBoYyq2ME5AdxPdIkPUKkFdnLApUkpAzy/rqsSvVMLHCnL0VzsCsqQN
m7skUwVm7p+95a33+Mw132sqVSAkrW3VbU5AHo64QFOtKihNLZZg1Ceg6Fui
d6ptq2A0IqjhGRAQ33P+dd3YKjhnJ7WkcZyAqrd/nE5jroanYhuxC55jqBGP
V61cqQa6pAd2Qs5jKOocDrtNXwNRJ9tkzWzG0NJDbjVtthooo41v/a0zhpw+
mrWIytQA3ZDqRrzgGKIv7mLufLrHvw7T1+4YRTdtaRybF2ugdEyIOZ1vFCW2
PVgSoq8Dr8s0GZ9PjqJllXrVGrY6UIoZ1AxkGUUshkIRjmfroErv3QebDTy6
0HrfHqNeB431f4/yduPRcdGv/AeD6wD3K5Mj6j88CjN5eqqNvR4objLnfAkj
qNsjJ/OtcgNk45ibHPtG0OlbfBdTdBvAWYpsa9o6gk6ZaPMNWjXA0szHn4rF
I2hujPTQJ6gBNk1XxZY/jCBtPiVSx2ADMF4rlbGDEfSYcpEt/EUj8LNir9yJ
HUaKON7bwm1NECI5/sIuYhg9+aCQujDRBGs6fnm+b4fRiTo3zoGtJmgNqxPI
eDqM3rbiG1dFf8PzYzcY9qsNo1r2i6LvQ35Dwwm91iLqEFLK0N48Z9gMdqet
DDhVhhDzwOMrhJ0WwCnRf5CSG0JP72VUWJ5qBWWzlEa180PoyIBEH51cKxyL
m774nG0I6eYb3kl1aIVyHgfOtj+DyFv3VNWT0VZgEXAleIcPIiYVRp9TDW2Q
K/LWjkgaQGbsGu6FmR3A3WVRcn5wAFG0npR0t3VAsJsCo0v7AMoobRE98q8D
rOtmvjOUDKCLn15GbLB1wkkzzXHRkAH0dorNIVO/E16GHTVyuziAzuPkPz8Y
6AT1ta+qzO/70ZOIhjduf7ugINYlUt+vHxmXTBuqb3cBn6oWKdatH7HZBhuK
Hu6GzbBdXynL/r3+GCImLt0Nmectyw3k+5EG8bA0p1c3HDc/J50w3od4Iz2m
fh7pgbH6HB45uT70SHVBVegWDrxur1+7KNqHzsSwU/nNcXByHPtIka8PbZop
PbzwFAc6Wx05yix96DO268DbaBxUXaBcUZvsRUd3MftOTuIgPk7E2iiqF420
PTIeCugFS4+ktBcrOMRUU2Zi19UHO/v/tnnN4lCgR70YabIPPkdeWPAm4lCi
vdxZ560+6M6qVvRvxyFNq5zh1nP9cHVyrCUoZY83N4h+5dMPAre5KF8NcKg9
NDyFRXoAyKIfL6DCHtRxiFR/4tcgiHh/p0z/6kGNj7S+2NcPgmNHwc+jCT0o
5qJ90OjYIKw59/HZBPUgoxPV0uxsQ8BUxH7skEUPKlg4tjTqOwSSKp8X7x7o
QVkCzOwk02Hw1I/LXzHpRvUFd2W+iOOhKiXLiUe3G414e7Zk38ID3RoS1bje
jZ4yxbtO2uEh5DMh+ZtkN7L+2RmS+wMP8WO8H6/RdyNe0d1nXXyj0PAo2SU8
swvxXhfLVeMegyPeaXLiNF3I8RuufF8MAV4XCjWxrnYicRFDeaY0AmxQfhgv
znaiAGGz17wlBCCap3gVD3QiJcuBQZ9BAuSqJNVcye5ElXM9I1unxkGP/puW
oXknisgWdKVLGIdzHLxtGM8O9NUvIiqthAis77jn6m060GzMEjS0EGFt4/Sx
IL0OJNcHT5bwRGgaOWXMJtKBjDlrw1/tI4Ft/HGy8GA72v9ESsfrFgl+nmPc
1pNvR+JfWf5rIJFAVI4q+n2xFdUxdcTx8JDBRtzHpwTfiih2cYmKcmSIO3u4
u62xFen2yFLtbpHhKLuE28qXVvTzyo8YFg8yrK46Vqtda0XZ9bLRD3rIUFNC
0Z+JbEHHXdLXtIInwUiJ4i0h14xU2CK5PQ9Pg/+1f50l7o0IN2dmaG/6F2rU
Z7VlHjSiB04Rbf/c/wJG8297pmYjul2Ybfsm8i946f9pTeJrRFbUGhXa1r/g
akNuet/agJRef94+c3kWbN/iq+7zNKAZMYWyRZ5/cKu1LftAUx3qeqxREr5N
AbY7maHG7DXIhff6Pf2Aecg9G1SqSluD1qo/MehEzoPO+sMJKWo1mpJ1eGuU
PA/vYnkvMjVWI/sCbsuIunnYmY4cK3WtRtwfH07m0i/A5EtPca6+KpTGOWiQ
8W4BHLXDoiuEETq55uMtF78IuSv1h5sESlGvXz3x9s4yhPxMrFFeL0Enaswl
uI+vwGMzH5eCthJ0TzileVd4BQQaLg4nupYg0gWheozBCkR9/JXysqkYbX0P
l8ZkrcALmTAlafsitBFjJUWwWoUrT+89js3LR9+WTaemR9fg+zD5/Z+ATJR6
PNGxZmUThrxOxH2TzkSEmjvsO4e2gOWMWrYuMQOBpGeLtOAWuFqkdpdABvqX
66j97vYWXCfbsb/b+IUULv6la8/agmkKNV7EKQ3x8ZULbFhvA1coT+7omTSU
inOIdfXaBh0p3drwtlQ0n3NlaSx8G4qf5ZI3RFLR0v6XCS5oGwLXnou0kFPQ
tgXzzwj2HRDZt5H32CQZVa7JFrbU7IBZkkg9N1MyyuH1ZEvt34HwayZ9PcVJ
yKr6kq/l7A5svC5fu3QiCRWkXsh0YNuFloM+SsxdCcjbyPFvjfUuDIgwhhi/
j0XvNZgfRu3sAtbhUXb1zDf0nVhy05kRg03Nau4WVv+GNOZeL3kfwWA9ZN6z
b+z7ijoEq8S1+THYU8pHEz67x6BZu9XNQlUM1lSXK3/4QSSyrk5yV32Fwc4u
Liu41EWgzaQ3esHBGKxXVAdiEYxAdJWOxgURGOzXYb8WlckwtJ+VISw9AYPN
b+mu1+4KQfsF9F6cLcdgcayvu/zC3yOqh0KASw0Gu6ivgC+4HYxqr1qKJzdh
sBcIcUucfYF7/isHG4fDYLOW7PmnhwJQ1pkzI3R/Mdh2BR4Jzq/+KHXkvvGN
OQyW4t2jqGXqh6ypLx4+XsZgjY4+T7ZFPkg2qNFQbReD/fR1qKxd5SWik/Ht
xNDRYPvOqvTI1L1A2O6zDJ8YabC3L7Hso/ntgmKHGJeNjtBgw+ufczy8+Qzp
tSfrB7DRYDu1hyXb2pzQrtNmQxAHDfZLkw668P0h+u+x1Q1xXhrsSfxpyk6a
JXL+a8/+W4AGe57UqxBlaoIOiQs6gRAN9iyz0yfxh7poOf3mxbDzNFhfnBCO
s1YJTXefNawUp8GKHsbb0YsJgL3r+OUrknvxzfvFsa6pA0MaFc6J0WDntM8t
PHlqAE8cHEKmhGmwnhHXmx/LWIDPrR7wP0uD3fH2+BInYQ0PdfgdN/j23rdL
t+8RsYOAarKsJjcNtpYn8M031qcQdcie9TU7DTYgis9JPuQ5+LNW2Nofo8Fe
Zy436jroBmUZYWTxwzTYplWKMD2DFzC49y2o76fBPnwoYlO44wdt5Nv2fQsY
rDqf211/pQBwocVMJ/7DYIXwtVo6Xq8gVLbtiOY0BjujZyo/s/4G5koFLS7h
MVh75VDGM8vBgM0MWHxdj8GWMHn21rhEwFuRk8wcoRhsvBhbTxZfJNTZt2Vd
eYvBvtbJ6vzaEQnG891uN3wx2DtRpBZX4SjY/1f/2twTDHaO91aNCD4aridK
ULM0MdizCqezwq/FAk2tfIANLQbLfK8o3Wc+FnSL+lQUFndh0Vv3p31sHHQP
vR96MrYLFsQaPX6veHjX6hGCLdoFcaFVze3eBLDfeML5wWoXfueZX8sJTIa3
Pvf18IU7cLletPYcIRn6ztjgXeJ3ILtvXSVW7juwsAh2zQTuQNR6BASRvoOq
gq6X470dsIImRWulH6AgNu26tbsNu82SUhzzabD1+dK381e2QZZIc+Y/oyzo
s62pli7dBPFSw3nJtCwwP/PWjS1pE86GZ9QR1rNgZN/NqKWgTTiYkC4br5kN
0vHu1Rmmm7ClYzSyS8mGnqxM1jM0m4DPzhJGUrmgjTfc8FbfgDgnszqlonwg
bw48mhxZA/65snXFmhIQi5tdaJRYAa+2qwFL/0oAE7Pk95tjBfp+trBkcpTC
g6SCEALtCryzHubndS6FVxVK8toDyzA3tKHJwFMGehMs5yX8lqGyXiGx52U5
FFikfVgZXIK7X4o07BUQBHx7uaAcswg3kgbbtIxqgDvBwBCjOw9zrzJt6h1q
wB5G3IWx8xBt6797yX9vzvc5P3NfYh6mxcSkhDP3tNuIMYZlHt4W+0bS0tXC
H2/h7rmWOWhqO2dSnFULzC/z3wdrzIHamss0L0M94PtbBbWSKaCqeZR2uaAR
Tr4UEMs8/BdC7h+YX//dCBp35u87rMzAgAtmbAffCFYfw9VV8DNgF0spZdzf
BFvlnvvP/ZqBEGrzUy6DJhiYcLn5R22PD/MnXl1pggdGPVEqr/6AXd9Sdbhc
M3Dbd11i2uvPeTN/sz5pNMOv4duV2mtTsLVD/PbVrBmGxIKXUsenIORcl0fK
62ZQ7vEzjcqfgjz3DKnSvmaQ6N9Wv2eyx5+ySRh3bQHOD8Kf3qdPwgfzfl/J
olawMvISuGlKhtezl2GytRWKvImhWDUyeHskbn8htkKAQzHpphQZHCMcXjCw
tMEFAeKBZHoyaDXSPh+1agNX0ax/RlkTwCIh+TD4aDv4KrOY/N4/ASE7bzWn
HTrA9OAtjvv1RHgdRDkY698Bz2KuvVnLIYL3yTvNt2M64JSkBUtyLBEcL3Cr
oboOGHQZPSfvToRzeXd5Wg51Qr/1XM1NUSIwTM1xJFp1wjmbagWe6HFo1Dp9
SOdoF8xZMjzDeBPguPj4iadcXdB7yIOXy5EAFoe+80Se7YLiqTVvNbO9eW/P
9Q0odgEltY2lTZkAojcum1g86AJrfr3VMAwBQq+apDnld0G1oYr0v0NjcPdi
jGqYQTc4l5uLhSvhIYXdVDvPohuavn5f8ubFw+IKj3GvXTdkBxR/e0OPh+CC
VHsOn26gXv0iNNs2AuhCcUTCj26wUn0kums+AgJi/eM5a91wSX3NVzZwGP7x
snl3f+4BU41P8qLUQbjomeBcndwDrRElNaN9g+CHE7POzuwBW2S3mVo5CCfe
XL8VUtMD101MOQJCBkF51u2UxkwPnFylvNGTGIQPhUOF1Qo44Dwk7XfZZQCk
bsZTswdwoCxzIjD9SD94JYuS4og4eCATvii85wcatov7QmZxoCt1z7h8zy/c
ze6qsMf0gm/VsUbu8j7wY6MNFhLqBXlF1n1jD/ugZ8xaKN6tF34IrO2I1faC
y/Pz9z+c6APOP1raQW9xcIKJWm7A2wccF7uDyM9wUByXe/KMaB8kq9VV6+/5
na1mhc50lT74/Vqy1k0OB3686tBs3wd//axrEbkHQtqtTtPX9gGGcfO2pnoP
pAjFDr540g8f4z7f6eLqBvXK+7JXXvTDFOvTgRqmbvhzWzDswKt+gJlHvY1r
XSDqk64e/bkfyhjc5w/2dkFub2lRQX0/eHdqFL4I6YJKv/6Pc5wD4PBIfZRI
1wX9I6x6Nk0DcN6sNLV5pwM0gqwHnncPwF3ubOcH4x1QrlBq5j8yANH3njmc
2svL+KgHj+PnBsBi2DuKGNgBtjqFAUMnB+HedTxp4EQHbNSaFGk9GgRd85YH
anLtwPUrhUueaQi2Gzk0fd+1QojxZqLq8SEI3FjXzHJq3funjvCdM0MQcfOW
y7pBK0xYrcs6XxiCmx3UoVH+Vsg4c0v7190hwDRF+PytbAHl8Pn/uH8NgdrK
kvbaejNYeFyeYrg1DMKaExrX/H+DiFVTL8VgGJIcH/g12v2GRa07db33hwH3
K9fsod5veC1gn5DkNgweHiExW7y/Ib3jiwkkDYP+o/dnX9Q0wbrgZofrxjCI
/1a6/pOxCcK7S4rJqSPQ8Lzy6Lm0BrhXofqjNW8ENBgv/zwY2QCCqV0f8ypH
wGenPfGATwMUv/zz9D/cCOyX99PT1W+AUSEOsdMYPETH8FKYaRtAxMc94Y4h
HkIv6elyP6iH2vPy72rpR6F54xLQy9aBmcSdpPnDoyDl4JpzUqAO1i44l3Of
GoWR2e2vcKwORBV/UTzFR/fqOEdE43wtRKpz35YxHIUxqwhSxV6dtrFm4Pqe
Ogrpwp3PpSVqgTGuP+P1zTGQe/sO0KUaSExcasjXH4NCh2K902I1cDnlCIFo
PgbOOrfeBZ+pAaeMm0fh+RhQnr45E0tTA4NlyHX16xhsDXycCGqqhp8DP8CW
MgYjNGG6fsbVcPZA+XSyOgFuZnMfsnhTBQuN4naJmgQQ6D6UsfuiCipfJ/yN
0yMAFe1mZjhWgQHdG8rnewToYiyOkTGogle7ukuhTgQ4o35Kb1awCiaWp3a9
ogngYJRg+PcDgkTiMXb9aQJ8PB7374BoJTgmvI7W+0cADrYXk99PVIKixTqH
zgIBAj709d6lqYRu/CjXzS0CNJoX8x/urwCawTQ+FdY9n9opqRfrXwEWHSAu
dnEcmjc9qUrj5XC6/LEq/dtx6DCUkq7MKIPjHBsbju/HQX39qEVuTBkwu77N
HggfB2PlmC70qgy2JL5zpn8bB5+etk1BszIYShqd18sbhyJO1jpO1jKICtKN
jR8dh+dXQlVC3UuBxUR+9ZIsEZoNT/CV3y2B/cX16d8ViSAZnD4cc6MEto/f
sTyMJQKL6gI++GIJzLY7tRE1iNDRw66ae6IEmq/8TAq0IEK3krHFak8xvBE5
rdMfRATLSaFrunrFgNnYl/aUSARync/gS9MisCANLvpMEaHmccadRu0iqGrN
Vn4/SwTOZ2xaPFeKwDfODPdjhQgyQngbzLki2L1WujvCRILAqRsTrvOFsPPB
2UBNmgQG99zWRQILYUuQQMsVQIKPimKB/LUFcO9wkZZwIAl2D0g5yRYVQPna
+xi5EBKojY7evfOrALxaLknoRu9pifL54ogC2HT6dPd1OglwRvhznNYFsFGm
lTOHI8G79D+HZZgKYFW3wqxecAJmOil0YJoPfoNZeOXzEzA9ZmY0p5sPLPcT
7xVLTsBxbi2nzOv5cNbpzd1flyYgYDrtm45kPtwJ0TUI052A1afOdSJ0+ZDd
TNY0fTkBYuWTmoKZefDoKovSMm4CeNtJyjlMebDUjCl3HJqAWzo/HvZh8sBX
b1FxemwCZn0yGfev5kL0/YGLwzMTUKiHdwog5UKDT6JMNYYMFsxhzFvlucBX
Lif6XpQM+6buGTc558KwjDmnYAAZbJy9fR8Rc8BmXfbwq0AyUOMfhk4N5sBc
BTMtOYQMcnOeRIeuHKBTK51JjiEDafAqR0RVDogbs5UKZJHhusdXO+W4HPB9
2WIkMESGj4H0aYfMcuBsg3wUv+QknO1M2VUczwYnQ9YjfCOToFBZfI+4kgWW
qRKfBccnoZmRlCUzkwX661r8wpOTsCCzVh6KzwLFL+9lJecmoU3Mts26Lgvo
x5juKtNNgegQRc0vPAs+29An3RWdAh6Xhjl3ySyoc9mQifCaAvLUXQLts0zg
iJwwojs9DbORf54wsmZApkn8j0X3P7CThHfaZ/sTDJV81JsqZuBMbvK6zZVU
yDFz4FPc+guTK8uYM1YpsMZ0lbZE/x/4+XsqC0Qkg17XJbnT0RRwsj8mpnow
CZguHawu/0aBCnb55mq6JKhOHrp5L4kCZR+Y2FV2EkHS3eP+l0wK6FufLlGb
TwQW7qJgjnoKrLnOzj3vT4Tf9hdIbAsU4OT1r9dMTgQso3Aoyy0qNMdwnaRA
Iqw5r53K1KXCoHR4dIVCImQNN37XNKTC5xC5Tx+kE+FMlk1ZsCUV1BS0D1w6
lwhb+smTTB5U+BA3H53FkghFSdxKDClUSL34nyjLaAI4HqI2pvyiwmPvrUm6
gQQ461apdz2HCpy/rQ7sdCVApIap7atyKvAVx/qu1ifA0/nPEbQ9VLAaf36M
ITMBREzsziQNUOGg+cFp1tQEGK9TSLsyuhdvzwrH6cQE0IkeqPzvDxXuzMSE
Xo5KAMZ9qTd4qVRQdCjr1g5NAPTYDVe1RAWbZHoH63cJ4Np73dxigwrquZJm
LwMS4P/2q/D/+9X/ARVWNtM=
          "]]}, 
        Annotation[#, "Charting`Private`Tag$840603#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwtVnk0FPzfFYnHVnlKSUKWSgitk3RVIiGUipStJwohSyVPJWQrLUhaLD1U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          "]]}, 
        Annotation[#, "Charting`Private`Tag$840603#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-1., 1.}, {0., 2.2932362961933825`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"-2\"", "\"-1.12\"", "\"Hylleraas\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.8686184379170094`*^9, 3.868618490594493*^9, {3.86861872407201*^9, 
   3.868618749919303*^9}, 3.868618782917026*^9, 3.868618813894498*^9, 
   3.868618917192409*^9, 3.86861900493859*^9},
 CellLabel->
  "Out[666]=",ExpressionUUID->"a0fdc72d-d68e-4286-8633-32c40a5a119f"]
}, Open  ]]
},
WindowSize->{1482, 1164},
WindowMargins->{{322, Automatic}, {Automatic, 30}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 13078, 358, 1168, "Input",ExpressionUUID->"f00b8852-7c67-440e-8a5b-34c342d9dd62"],
Cell[13661, 382, 338, 6, 44, "Output",ExpressionUUID->"603a040c-ebe2-4eec-a0c7-0562c9cd245a"],
Cell[14002, 390, 345, 7, 44, "Output",ExpressionUUID->"df735927-9a13-4db1-ad07-1e826726aa7b"],
Cell[14350, 399, 345, 7, 44, "Output",ExpressionUUID->"80fdef27-0572-48ef-9d4e-f458d618e506"],
Cell[14698, 408, 345, 7, 44, "Output",ExpressionUUID->"f597a13e-ba92-4cc0-aa52-86e83550f36a"],
Cell[15046, 417, 347, 7, 44, "Output",ExpressionUUID->"3088ff96-af28-44cd-b210-f0334c428274"],
Cell[15396, 426, 347, 7, 44, "Output",ExpressionUUID->"f9f13163-20c8-49b6-9ed6-20852ed55c3b"],
Cell[15746, 435, 329, 6, 44, "Output",ExpressionUUID->"b7cf65af-d414-43d6-81fd-6f7db05131ba"],
Cell[16078, 443, 331, 6, 44, "Output",ExpressionUUID->"3602e0e9-71fa-4c07-b886-1d1b5493737d"],
Cell[16412, 451, 329, 6, 44, "Output",ExpressionUUID->"fbf65362-a8b3-4029-8b04-7b222900896c"],
Cell[16744, 459, 346, 7, 44, "Output",ExpressionUUID->"5662879d-a73f-40f2-acfb-812bf16e4f5b"],
Cell[17093, 468, 329, 6, 44, "Output",ExpressionUUID->"d1167118-a3c9-4c20-bffe-d13fc9e1bf67"],
Cell[17425, 476, 346, 7, 44, "Output",ExpressionUUID->"d19b113e-4eaf-42b8-a90f-2bc319b3f9b9"],
Cell[17774, 485, 340, 6, 44, "Output",ExpressionUUID->"b2cc59f1-e5bc-4dac-aa52-547d1bd82237"],
Cell[18117, 493, 339, 6, 44, "Output",ExpressionUUID->"2bbf56ec-00a6-4725-80fc-0322224dd815"],
Cell[18459, 501, 338, 6, 44, "Output",ExpressionUUID->"8af46598-7e67-4e64-a8e8-67c3fc836a5e"],
Cell[18800, 509, 337, 6, 44, "Output",ExpressionUUID->"ccd22142-3a22-473c-b2f5-e8d5f566ef4d"],
Cell[19140, 517, 337, 6, 44, "Output",ExpressionUUID->"4c044425-77d0-4818-904b-5f211721a007"],
Cell[19480, 525, 338, 6, 44, "Output",ExpressionUUID->"556831c3-b461-4128-be48-6a6f386b61cf"],
Cell[19821, 533, 339, 6, 44, "Output",ExpressionUUID->"8e2e0693-6b50-42ff-b91f-ffb399626bb6"],
Cell[20163, 541, 88648, 1604, 319, "Output",ExpressionUUID->"c00c8241-6c2b-4628-be7e-b209679fcf9f"],
Cell[108814, 2147, 39333, 725, 319, "Output",ExpressionUUID->"a0fdc72d-d68e-4286-8633-32c40a5a119f"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/AngstromPlots/WFPlots/Li+_ccpvqz/Radial.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     91925,       1883]
NotebookOptionsPosition[     89178,       1842]
NotebookOutlinePosition[     89547,       1858]
CellTagsIndexPosition[     89504,       1855]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"N1", " ", "=", " ", 
  RowBox[{"1", "/", "0.9974248"}]}], "\[IndentingNewLine]", 
 RowBox[{"N2", " ", "=", " ", 
  RowBox[{"1", "/", "0.2733548365"}]}], "\[IndentingNewLine]", 
 RowBox[{"c1", " ", "=", " ", "0.99979"}], "\[IndentingNewLine]", 
 RowBox[{"c2", " ", "=", " ", "0.00195"}], "\[IndentingNewLine]", 
 RowBox[{"c3", " ", "=", " ", "0.00852"}], "\[IndentingNewLine]", 
 RowBox[{"c4", " ", "=", " ", 
  RowBox[{"-", "0.00481"}]}], "\[IndentingNewLine]", 
 RowBox[{"c5", " ", "=", " ", "0.00125"}], "\[IndentingNewLine]", 
 RowBox[{"z", " ", "=", " ", "2.784751"}], "\[IndentingNewLine]", 
 RowBox[{"d1", " ", "=", " ", "0.354317"}], "\[IndentingNewLine]", 
 RowBox[{"d2", " ", "=", " ", "0.154657"}], "\[IndentingNewLine]", 
 RowBox[{"d3", " ", "=", " ", 
  RowBox[{"-", "0.127225"}]}], "\[IndentingNewLine]", 
 RowBox[{"d4", " ", "=", " ", "0.042220"}], "\[IndentingNewLine]", 
 RowBox[{"d5", " ", "=", " ", 
  RowBox[{"-", "0.066731"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"0.14447", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "6601"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"0.27104", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "989.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"0.46421", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "225.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"0.73491", " ", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "64.29"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"1.04955", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "21.18"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"1.27502", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "7.724"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"1.21096", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "3.003"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", 
     RowBox[{"0.76726", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1.212"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"0.19535", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "0.493"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.08110"}], " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "6601"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.15416", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "989.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.26547", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "225.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.42185", " ", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "64.29"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.61489", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "21.18"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.77233", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "7.724"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.80503", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "3.003"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.66729", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1.212"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.43832", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "0.493"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.28812", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "1.609"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.17222", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.5363"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi5", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.09672", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1833"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"c1", " ", "*", "  ", "N1", " ", "*", " ", 
    RowBox[{"chi1", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c2", " ", "*", " ", "N2", " ", "*", " ", 
    RowBox[{"chi2", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c3", " ", "*", " ", 
    RowBox[{"chi3", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c4", " ", "*", " ", 
    RowBox[{"chi4", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c5", " ", "*", " ", 
    RowBox[{"chi5", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", " ", "r2_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], " ", "*", " ", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"normhf", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"hartreeprod", "[", 
       RowBox[{"0.31", ",", " ", "r"}], "]"}], " ", "*", " ", 
      RowBox[{"hartreeprod", "[", 
       RowBox[{"0.31", ",", " ", "r"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "[", "r_", "]"}], "  ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Abs", "[", "r", "]"}], " ", "+", " ", "0.31"}], ")"}], " ", "*",
    " ", "1.88973"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Abs", "[", "r", "]"}], "-", "0.31"}], ")"}], "*", " ", 
   "1.88973"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Abs", "[", 
     RowBox[{"r", " ", "-", " ", "0.31"}], "]"}], ")"}], "*", " ", 
   "1.88973"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrow", "[", 
   RowBox[{"r_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"c", " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Abs", "[", "r", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Abs", "[", "r", "]"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tc", "[", 
   RowBox[{"r_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrow", "[", 
    RowBox[{"r", ",", " ", "c"}], "]"}], " ", "*", " ", 
   RowBox[{"hartreeprod", "[", 
    RowBox[{"r", ",", " ", "0.31"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexact", "[", 
   RowBox[{"z_", ",", " ", "s_", ",", " ", "t_", ",", " ", "u_"}], "]"}], " ",
   ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "z"}], " ", "*", " ", "s"}], "]"}], " ", "*", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"d1", " ", "*", " ", "u"}], "  ", "+", " ", 
     RowBox[{"d2", " ", "*", " ", 
      SuperscriptBox["t", "2"]}], " ", "+", " ", 
     RowBox[{"d3", " ", "*", " ", "s"}], " ", "+", " ", 
     RowBox[{"d4", " ", "*", " ", 
      SuperscriptBox["s", "2"]}], " ", "+", " ", 
     RowBox[{"d5", " ", "*", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"norm", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "*", " ", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "r", "]"}], ",", " ", 
        RowBox[{"t", "[", "r", "]"}], ",", " ", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"normn4", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "4"}]}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "4"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"normn2", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "2"}]}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"-", "2"}]}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm1", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "1"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "1"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm2", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "2"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "2"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"norm3", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "3"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"r", ",", " ", "3"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", 
       RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"hartreeprod", "[", 
        RowBox[{"0.31", ",", " ", "r"}], "]"}], "/", "normhf"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", 
         RowBox[{"-", "4.0"}]}], "]"}], "/", "normn4"}], ",", " ", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", 
         RowBox[{"-", "2.0"}]}], "]"}], "/", "normn2"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "1"}], "]"}], "/", "norm1"}], ",", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "2"}], "]"}], "/", "norm2"}], ",", " ", 
      RowBox[{
       RowBox[{"tc", "[", 
        RowBox[{"r", ",", " ", "3"}], "]"}], "/", "norm3"}], ",", 
      RowBox[{
       RowBox[{"psiexact", "[", 
        RowBox[{"z", ",", " ", 
         RowBox[{"s", "[", "r", "]"}], ",", " ", 
         RowBox[{"t", "[", "r", "]"}], ",", " ", 
         RowBox[{"u", "[", "r", "]"}]}], "]"}], " ", "/", " ", "norm"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", 
      RowBox[{"-", "1."}], ",", " ", "1."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<HF\>\"", ",", "\"\<-4\>\"", ",", "\"\<-2\>\"", ",", "\"\<1\>\"", 
       ",", "\"\<2\>\"", ",", "\"\<3\>\"", ",", "\"\<Hylleraas\>\""}], 
      "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Psi]"}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Red", ",", " ", "Purple", ",", " ", "Green", ",", "Magenta", ",", 
       "Blue", ",", "Pink", ",", "Black"}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.868520269296853*^9, 3.868520329617503*^9}, {
   3.868520496419594*^9, 3.868520541739431*^9}, {3.8685208566116657`*^9, 
   3.868520863508255*^9}, {3.868529676469747*^9, 3.868529780119087*^9}, {
   3.868529869496216*^9, 3.868529895584416*^9}, {3.868529977561639*^9, 
   3.868530298692335*^9}, {3.868530420381537*^9, 3.868530456503724*^9}, {
   3.868530490264008*^9, 3.86853049156155*^9}, {3.868530624864586*^9, 
   3.8685306793161287`*^9}, {3.86860658162262*^9, 3.868606588763196*^9}, 
   3.868615824225391*^9, {3.8686242439944563`*^9, 3.868624256815668*^9}},
 CellLabel->
  "In[1070]:=",ExpressionUUID->"c3d83f54-c59a-4396-bb8d-1acf79e2eb65"],

Cell[BoxData["1.0025818487769704`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259296749*^9},
 CellLabel->
  "Out[1070]=",ExpressionUUID->"88009458-5c2f-49e8-8a1b-db638307a4c1"],

Cell[BoxData["3.6582487904873786`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.8686242592992067`*^9},
 CellLabel->
  "Out[1071]=",ExpressionUUID->"ed4343ac-2e63-4ede-a0bf-03b8ab285df0"],

Cell[BoxData["0.99979`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259301279*^9},
 CellLabel->
  "Out[1072]=",ExpressionUUID->"f64fc372-f1c5-4d59-b96d-c1182dcbcb43"],

Cell[BoxData["0.00195`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259303274*^9},
 CellLabel->
  "Out[1073]=",ExpressionUUID->"10897c11-362d-46a6-a399-641269914c4c"],

Cell[BoxData["0.00852`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259305091*^9},
 CellLabel->
  "Out[1074]=",ExpressionUUID->"ae98b411-d0d9-41e4-aa77-140aab1c089b"],

Cell[BoxData[
 RowBox[{"-", "0.00481`"}]], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.8686242593069553`*^9},
 CellLabel->
  "Out[1075]=",ExpressionUUID->"4b70fec7-6901-4c8b-8de7-29ef90498f4a"],

Cell[BoxData["0.00125`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259308702*^9},
 CellLabel->
  "Out[1076]=",ExpressionUUID->"70f4f0d9-e90b-4c63-91ef-75251411a8a2"],

Cell[BoxData["2.784751`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.8686242593104687`*^9},
 CellLabel->
  "Out[1077]=",ExpressionUUID->"400e8f71-083e-41de-96f9-3d725c694359"],

Cell[BoxData["0.354317`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.8686242593128433`*^9},
 CellLabel->
  "Out[1078]=",ExpressionUUID->"bb63ca5b-a690-47ae-8c44-64a11cf8a776"],

Cell[BoxData["0.154657`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259315097*^9},
 CellLabel->
  "Out[1079]=",ExpressionUUID->"d0fd1d51-5ca9-4202-ad7b-b466afc920db"],

Cell[BoxData[
 RowBox[{"-", "0.127225`"}]], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259316367*^9},
 CellLabel->
  "Out[1080]=",ExpressionUUID->"5b746308-90a2-4f57-860f-b6e682d3bca9"],

Cell[BoxData["0.04222`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259317634*^9},
 CellLabel->
  "Out[1081]=",ExpressionUUID->"6be6da72-2a37-4eee-9ad2-04f58fb0900c"],

Cell[BoxData[
 RowBox[{"-", "0.066731`"}]], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259318904*^9},
 CellLabel->
  "Out[1082]=",ExpressionUUID->"b72a07d6-4a11-45ca-bd6c-5a91a9003bdf"],

Cell[BoxData["1.639007975102989`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259320237*^9},
 CellLabel->
  "Out[1090]=",ExpressionUUID->"9306175c-52c7-4f1e-b179-d8c6156ccd7b"],

Cell[BoxData["0.09758799060566667`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259354434*^9},
 CellLabel->
  "Out[1097]=",ExpressionUUID->"cdff87a0-5d82-4cf1-bbf0-291f2bf6f341"],

Cell[BoxData["1.1003927060087701`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.8686242593559637`*^9},
 CellLabel->
  "Out[1098]=",ExpressionUUID->"118b4d7b-599c-4d49-bb72-812a0de6126d"],

Cell[BoxData["1.302573723220452`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259378192*^9},
 CellLabel->
  "Out[1099]=",ExpressionUUID->"98a63c9f-e828-4e52-a8de-0eff51f01d62"],

Cell[BoxData["1.9017946134251884`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.8686242594009438`*^9},
 CellLabel->
  "Out[1100]=",ExpressionUUID->"16c87141-71a8-426e-ad7a-9cc840dbfa4d"],

Cell[BoxData["2.2744490356045013`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259424932*^9},
 CellLabel->
  "Out[1101]=",ExpressionUUID->"51f90a4d-1fa5-4c54-8476-2b998e9a928e"],

Cell[BoxData["2.821126642536589`"], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259449827*^9},
 CellLabel->
  "Out[1102]=",ExpressionUUID->"cb730efb-351b-43bd-8931-288e19d48260"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"6600.460615019089`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,1103,279,
   25026221700885324524,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8686066323430243`*^9, 3.868615826726452*^9, 
  3.868624218791708*^9, 3.8686242594840603`*^9},
 CellLabel->
  "During evaluation of \
In[1070]:=",ExpressionUUID->"2861777f-5baf-4a1b-950b-b61236c09557"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"989.6191290235408`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,1103,280,
   25026221700885324524,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8686066323430243`*^9, 3.868615826726452*^9, 
  3.868624218791708*^9, 3.868624259503812*^9},
 CellLabel->
  "During evaluation of \
In[1070]:=",ExpressionUUID->"158130cc-ec1b-4a92-9688-d0b46df0a1a1"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"6600.460615019089`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,1103,281,
   25026221700885324524,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8686066323430243`*^9, 3.868615826726452*^9, 
  3.868624218791708*^9, 3.868624259517202*^9},
 CellLabel->
  "During evaluation of \
In[1070]:=",ExpressionUUID->"6992a4fc-416c-4627-a41c-d2bb0a64a5b3"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,1103,282,25026221700885324524,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8686066323430243`*^9, 3.868615826726452*^9, 
  3.868624218791708*^9, 3.868624259531103*^9},
 CellLabel->
  "During evaluation of \
In[1070]:=",ExpressionUUID->"b8a2bc6d-bf0b-4535-95b5-6d6ea2249d00"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJw1lms41PsChVFSkVsbW6IQxyUlhSR7pSOpJLpRKtSW9lBqFCmpkIyQiDol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          "]]}, 
        Annotation[#, "Charting`Private`Tag$869066#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.5, 0, 0.5]], 
         LineBox[CompressedData["
1:eJw1mWk0FX7Qx3ETqbTvlkiSZKuI4ntRKlJIUoqolKWU7CT/lJRSUQhFiWzZ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          "]]}, 
        Annotation[#, "Charting`Private`Tag$869066#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[CompressedData["
1:eJw1V3k0FHzUnpIUJXmjhLJEEaJEiDu0IXuRUoiiUCQ7xYskIVsiQpZkMIhs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          "]]}, 
        Annotation[#, "Charting`Private`Tag$869066#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 1]], 
         LineBox[CompressedData["
1:eJw1lms41HkfxkVFlEMbHhWJpQxFKlbSXa2kg2Olgxx3o1Cs0lA5NltEm6RC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          "]]}, 
        Annotation[#, "Charting`Private`Tag$869066#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]], 
         LineBox[CompressedData["
1:eJw1lnk01Vsfxg25ii5FqcgQUaQiZcirp0GaZIoyvDLcotA1h0uG4xRKJUkq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          "]]}, 
        Annotation[#, "Charting`Private`Tag$869066#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0.5, 0.5]], 
         LineBox[CompressedData["
1:eJw1mHk4ld3Xx2UIZazokVIJGSJDKUmLRmQKlTLXUwpFyBCZE4VMmZMMoTJG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          "]]}, 
        Annotation[#, "Charting`Private`Tag$869066#6"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwtWXk0Ff7TRgspS5L0TSWERLK0ED23vRShklK2ikJSWSqVUFJKdkK2a03Z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          "]]}, 
        Annotation[#, "Charting`Private`Tag$869066#7"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-1., 1.}, {0., 2.501646940189367}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"HF\"", "\"-4\"", "\"-2\"", "\"1\"", "\"2\"", "\"3\"", 
       "\"Hylleraas\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6666666666666666, 0.33333333333333337`, 
                    0.33333333333333337`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.868606632192713*^9, 3.8686158265276957`*^9, 
  3.8686242186029654`*^9, 3.868624259751923*^9},
 CellLabel->
  "Out[1103]=",ExpressionUUID->"31e762c7-aa2f-4286-90e2-24707447ceaf"]
}, Open  ]]
},
WindowSize->{1482, 1164},
WindowMargins->{{Automatic, 154}, {-35, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 14531, 389, 1301, "Input",ExpressionUUID->"c3d83f54-c59a-4396-bb8d-1acf79e2eb65"],
Cell[15114, 413, 245, 4, 44, "Output",ExpressionUUID->"88009458-5c2f-49e8-8a1b-db638307a4c1"],
Cell[15362, 419, 247, 4, 44, "Output",ExpressionUUID->"ed4343ac-2e63-4ede-a0bf-03b8ab285df0"],
Cell[15612, 425, 234, 4, 44, "Output",ExpressionUUID->"f64fc372-f1c5-4d59-b96d-c1182dcbcb43"],
Cell[15849, 431, 234, 4, 44, "Output",ExpressionUUID->"10897c11-362d-46a6-a399-641269914c4c"],
Cell[16086, 437, 234, 4, 44, "Output",ExpressionUUID->"ae98b411-d0d9-41e4-aa77-140aab1c089b"],
Cell[16323, 443, 253, 5, 44, "Output",ExpressionUUID->"4b70fec7-6901-4c8b-8de7-29ef90498f4a"],
Cell[16579, 450, 234, 4, 44, "Output",ExpressionUUID->"70f4f0d9-e90b-4c63-91ef-75251411a8a2"],
Cell[16816, 456, 237, 4, 44, "Output",ExpressionUUID->"400e8f71-083e-41de-96f9-3d725c694359"],
Cell[17056, 462, 237, 4, 44, "Output",ExpressionUUID->"bb63ca5b-a690-47ae-8c44-64a11cf8a776"],
Cell[17296, 468, 235, 4, 44, "Output",ExpressionUUID->"d0fd1d51-5ca9-4202-ad7b-b466afc920db"],
Cell[17534, 474, 252, 5, 77, "Output",ExpressionUUID->"5b746308-90a2-4f57-860f-b6e682d3bca9"],
Cell[17789, 481, 234, 4, 44, "Output",ExpressionUUID->"6be6da72-2a37-4eee-9ad2-04f58fb0900c"],
Cell[18026, 487, 252, 5, 44, "Output",ExpressionUUID->"b72a07d6-4a11-45ca-bd6c-5a91a9003bdf"],
Cell[18281, 494, 244, 4, 44, "Output",ExpressionUUID->"9306175c-52c7-4f1e-b179-d8c6156ccd7b"],
Cell[18528, 500, 246, 4, 44, "Output",ExpressionUUID->"cdff87a0-5d82-4cf1-bbf0-291f2bf6f341"],
Cell[18777, 506, 247, 4, 44, "Output",ExpressionUUID->"118b4d7b-599c-4d49-bb72-812a0de6126d"],
Cell[19027, 512, 244, 4, 44, "Output",ExpressionUUID->"98a63c9f-e828-4e52-a8de-0eff51f01d62"],
Cell[19274, 518, 247, 4, 44, "Output",ExpressionUUID->"16c87141-71a8-426e-ad7a-9cc840dbfa4d"],
Cell[19524, 524, 245, 4, 44, "Output",ExpressionUUID->"51f90a4d-1fa5-4c54-8476-2b998e9a928e"],
Cell[19772, 530, 244, 4, 44, "Output",ExpressionUUID->"cb730efb-351b-43bd-8931-288e19d48260"],
Cell[20019, 536, 557, 12, 28, "Message",ExpressionUUID->"2861777f-5baf-4a1b-950b-b61236c09557"],
Cell[20579, 550, 555, 12, 28, "Message",ExpressionUUID->"158130cc-ec1b-4a92-9688-d0b46df0a1a1"],
Cell[21137, 564, 555, 12, 28, "Message",ExpressionUUID->"6992a4fc-416c-4627-a41c-d2bb0a64a5b3"],
Cell[21695, 578, 522, 11, 28, "Message",ExpressionUUID->"b8a2bc6d-bf0b-4535-95b5-6d6ea2249d00"],
Cell[22220, 591, 66942, 1248, 319, "Output",ExpressionUUID->"31e762c7-aa2f-4286-90e2-24707447ceaf"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/ThesisPlots/Angular.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     91295,       1826]
NotebookOptionsPosition[     89402,       1794]
NotebookOutlinePosition[     89770,       1810]
CellTagsIndexPosition[     89727,       1807]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"c1", " ", "=", " ", 
  RowBox[{"-", "0.16003"}]}], "\[IndentingNewLine]", 
 RowBox[{"c2", " ", "=", " ", 
  RowBox[{"-", "0.30847"}]}], "\[IndentingNewLine]", 
 RowBox[{"c3", " ", "=", " ", 
  RowBox[{"-", "0.45305"}]}], "\[IndentingNewLine]", 
 RowBox[{"c4", " ", "=", " ", 
  RowBox[{"-", "0.23889"}]}], "\[IndentingNewLine]", 
 RowBox[{"z", " ", "=", " ", "1.755656"}], "\[IndentingNewLine]", 
 RowBox[{"d1", " ", "=", " ", "0.337294"}], "\[IndentingNewLine]", 
 RowBox[{"d2", " ", "=", " ", "0.112519"}], "\[IndentingNewLine]", 
 RowBox[{"d3", " ", "=", " ", 
  RowBox[{"-", "0.145874"}]}], "\[IndentingNewLine]", 
 RowBox[{"d4", " ", "=", " ", "0.023634"}], "\[IndentingNewLine]", 
 RowBox[{"d5", " ", "=", " ", 
  RowBox[{"-", "0.037024"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1.0889083", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "528.5"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"2.0148922", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "79.31"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"3.310841777", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "18.05"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"4.5474467", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "5.085"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.40264457", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "1.609"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0539702", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.5363"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.47113389", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1833"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"c1", " ", "*", "  ", 
    RowBox[{"chi1", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c2", " ", "*", " ", 
    RowBox[{"chi2", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c3", " ", "*", " ", 
    RowBox[{"chi3", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c4", " ", "*", " ", 
    RowBox[{"chi4", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", " ", "r2_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], " ", "*", " ", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "[", "r_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", "r", "]"}], "+", "1.2566"}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"t", "[", "r_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", "r", "]"}], "-", "1.2566"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", "theta_", "]"}], " ", ":=", " ", 
   RowBox[{"(", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", " ", "*", " ", 
      SuperscriptBox["1.2566", "2"], " ", "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"Cos", "[", "theta", "]"}]}], ")"}]}], "]"}], ")"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexact", "[", 
   RowBox[{"z_", ",", " ", "s_", ",", " ", "t_", ",", " ", "u_"}], "]"}], " ",
   ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "z"}], " ", "*", " ", "s"}], "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{"d1", " ", "*", " ", "u"}], "  ", "+", " ", 
      RowBox[{"d2", " ", "*", " ", 
       SuperscriptBox["t", "2"]}], " ", "+", " ", 
      RowBox[{"d3", " ", "*", " ", "s"}], " ", "+", " ", 
      RowBox[{"d4", " ", "*", " ", 
       SuperscriptBox["s", "2"]}], " ", "+", " ", 
      RowBox[{"d5", " ", "*", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}], "/", 
    RowBox[{"Sqrt", "[", "0.524452", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrowa", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"0.5", " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "[", "theta", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "theta", "]"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tca", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrowa", "[", "theta", "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"hartreeprod", "[", 
     RowBox[{"1.2566", ",", "1.2566"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "1.72964", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrowb", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"0.4", " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "[", "theta", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "theta", "]"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcb", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrowb", "[", "theta", "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"hartreeprod", "[", 
     RowBox[{"1.2566", ",", "1.2566"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "1.54806", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrowc", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"0.3", " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "[", "theta", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "theta", "]"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcc", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrowc", "[", "theta", "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"hartreeprod", "[", 
     RowBox[{"1.2566", ",", "1.2566"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "1.38645", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrowd", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"0.2", " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "[", "theta", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "theta", "]"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcd", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrowd", "[", "theta", "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"hartreeprod", "[", 
     RowBox[{"1.2566", ",", "1.2566"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "1.24254", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrowe", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"0.1", " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "[", "theta", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "theta", "]"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tce", "[", "theta_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"jastrowe", "[", "theta", "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"hartreeprod", "[", 
     RowBox[{"1.2566", ",", "1.2566"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "1.11432", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"hartreeprod", "[", 
       RowBox[{"1.2566", ",", "1.2566"}], "]"}], ",", 
      RowBox[{"tce", "[", "theta", "]"}], ",", 
      RowBox[{"tcd", "[", "theta", "]"}], ",", 
      RowBox[{"tcc", "[", "theta", "]"}], ",", 
      RowBox[{"tcb", "[", "theta", "]"}], ",", 
      RowBox[{"tca", "[", "theta", "]"}], ",", " ", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", " ", 
        RowBox[{"s", "[", "1.2566", "]"}], ",", " ", 
        RowBox[{"t", "[", "1.2566", "]"}], ",", " ", 
        RowBox[{"u", "[", "theta", "]"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"theta", ",", " ", 
      RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<HF\>\"", ",", "\"\<0.1\>\"", ",", "\"\<0.2\>\"", ",", 
       "\"\<0.3\>\"", ",", "\"\<0.4\>\"", ",", "\"\<0.5\>\"", ",", 
       "\"\<Hylleraas\>\""}], "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", " ", "\[Psi]"}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Red", ",", " ", "Purple", ",", " ", "Green", ",", "Magenta", ",", 
       "Blue", ",", "Pink", ",", "Black"}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.012", ",", "0.024"}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\</home/hynl2/NewThesisPlots/Angular_Plot.pdf\>\"", ",", "p"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.869579444670082*^9, 3.869579597124807*^9}, {
  3.869579656781376*^9, 3.869579691341935*^9}, {3.8695797345445957`*^9, 
  3.8695797464712353`*^9}, {3.86957980128008*^9, 3.869579906362412*^9}},
 CellLabel->
  "In[260]:=",ExpressionUUID->"a6f1686c-966d-4e90-8814-fa4d40d17a1b"],

Cell[BoxData[
 RowBox[{"-", "0.16003`"}]], "Output",
 CellChangeTimes->{
  3.869579603013959*^9, 3.8695796433290253`*^9, {3.8695796852712812`*^9, 
   3.869579693219266*^9}, 3.869579811624394*^9, {3.869579849760866*^9, 
   3.8695799074859133`*^9}},
 CellLabel->
  "Out[260]=",ExpressionUUID->"21ac97db-e918-4623-b378-493983ee7d89"],

Cell[BoxData[
 RowBox[{"-", "0.30847`"}]], "Output",
 CellChangeTimes->{
  3.869579603013959*^9, 3.8695796433290253`*^9, {3.8695796852712812`*^9, 
   3.869579693219266*^9}, 3.869579811624394*^9, {3.869579849760866*^9, 
   3.869579907487591*^9}},
 CellLabel->
  "Out[261]=",ExpressionUUID->"a518219c-77a5-4a87-bd42-191d40d33d40"],

Cell[BoxData[
 RowBox[{"-", "0.45305`"}]], "Output",
 CellChangeTimes->{
  3.869579603013959*^9, 3.8695796433290253`*^9, {3.8695796852712812`*^9, 
   3.869579693219266*^9}, 3.869579811624394*^9, {3.869579849760866*^9, 
   3.8695799074888287`*^9}},
 CellLabel->
  "Out[262]=",ExpressionUUID->"0e9252f8-c7c4-482e-a2e3-6665d3118b41"],

Cell[BoxData[
 RowBox[{"-", "0.23889`"}]], "Output",
 CellChangeTimes->{
  3.869579603013959*^9, 3.8695796433290253`*^9, {3.8695796852712812`*^9, 
   3.869579693219266*^9}, 3.869579811624394*^9, {3.869579849760866*^9, 
   3.86957990749004*^9}},
 CellLabel->
  "Out[263]=",ExpressionUUID->"421bc3e0-506d-4841-a23c-d64ba7b90d28"],

Cell[BoxData["1.755656`"], "Output",
 CellChangeTimes->{
  3.869579603013959*^9, 3.8695796433290253`*^9, {3.8695796852712812`*^9, 
   3.869579693219266*^9}, 3.869579811624394*^9, {3.869579849760866*^9, 
   3.869579907491332*^9}},
 CellLabel->
  "Out[264]=",ExpressionUUID->"281b825d-cd5a-4e92-9569-864f9222a7e5"],

Cell[BoxData["0.337294`"], "Output",
 CellChangeTimes->{
  3.869579603013959*^9, 3.8695796433290253`*^9, {3.8695796852712812`*^9, 
   3.869579693219266*^9}, 3.869579811624394*^9, {3.869579849760866*^9, 
   3.869579907492608*^9}},
 CellLabel->
  "Out[265]=",ExpressionUUID->"44907f98-93d2-413d-8440-0c8cfa76d99e"],

Cell[BoxData["0.112519`"], "Output",
 CellChangeTimes->{
  3.869579603013959*^9, 3.8695796433290253`*^9, {3.8695796852712812`*^9, 
   3.869579693219266*^9}, 3.869579811624394*^9, {3.869579849760866*^9, 
   3.869579907493881*^9}},
 CellLabel->
  "Out[266]=",ExpressionUUID->"e33339b6-946e-4785-adc8-1dd1f95606ad"],

Cell[BoxData[
 RowBox[{"-", "0.145874`"}]], "Output",
 CellChangeTimes->{
  3.869579603013959*^9, 3.8695796433290253`*^9, {3.8695796852712812`*^9, 
   3.869579693219266*^9}, 3.869579811624394*^9, {3.869579849760866*^9, 
   3.869579907495129*^9}},
 CellLabel->
  "Out[267]=",ExpressionUUID->"361b7da0-4c2d-4a2a-9a9d-1c9dfc99609d"],

Cell[BoxData["0.023634`"], "Output",
 CellChangeTimes->{
  3.869579603013959*^9, 3.8695796433290253`*^9, {3.8695796852712812`*^9, 
   3.869579693219266*^9}, 3.869579811624394*^9, {3.869579849760866*^9, 
   3.869579907496359*^9}},
 CellLabel->
  "Out[268]=",ExpressionUUID->"beaa646e-2a51-470c-994d-f33293ce0f15"],

Cell[BoxData[
 RowBox[{"-", "0.037024`"}]], "Output",
 CellChangeTimes->{
  3.869579603013959*^9, 3.8695796433290253`*^9, {3.8695796852712812`*^9, 
   3.869579693219266*^9}, 3.869579811624394*^9, {3.869579849760866*^9, 
   3.869579907497554*^9}},
 CellLabel->
  "Out[269]=",ExpressionUUID->"1776f908-091a-48a8-b148-e50ce847983c"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"834.52452146`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,290,35,
   25033181392240379797,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869579603140582*^9, 3.869579643503457*^9, {3.869579685337598*^9, 
   3.869579693277264*^9}, 3.869579811688346*^9, {3.869579849828065*^9, 
   3.86957990755661*^9}},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"acf29ed9-a521-4d78-bd1f-76364b9d00f3"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"834.52452146`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,290,36,
   25033181392240379797,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869579603140582*^9, 3.869579643503457*^9, {3.869579685337598*^9, 
   3.869579693277264*^9}, 3.869579811688346*^9, {3.869579849828065*^9, 
   3.86957990757404*^9}},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"a8330cfa-6882-4b98-bee3-9e369779209c"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"834.52452146`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,290,37,
   25033181392240379797,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869579603140582*^9, 3.869579643503457*^9, {3.869579685337598*^9, 
   3.869579693277264*^9}, 3.869579811688346*^9, {3.869579849828065*^9, 
   3.869579907589067*^9}},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"ef28c390-26df-4baf-8499-d6eb00819b1f"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,290,38,25033181392240379797,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869579603140582*^9, 3.869579643503457*^9, {3.869579685337598*^9, 
   3.869579693277264*^9}, 3.869579811688346*^9, {3.869579849828065*^9, 
   3.869579907604086*^9}},
 CellLabel->
  "During evaluation of \
In[260]:=",ExpressionUUID->"d392967d-2d07-47eb-8082-1f3d58df0378"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbkfPAoy1Mm85ZTrNPP377w4bFHHB+i+vK
eWmqCH7hlV9Ck4XZ4fxTsVIvngizwfl/963aYCXJCuc/3vRxYiAnC5xvtpDt
Si83M5xvo3RJr/sHI5wvU81X2/OKAc6/MMcwIu3u//0w/vmMzc9Nd/+F85dp
XrQI2PsbzjeYdaGg6ORPOF/RwPaW2OrvcP6rXa6sbBu/wvnS2bsTy3s+w/n/
Tgkt/VD4Ec4vtucJyfz+Ds7fYXz2wNetr+D89YLHNojvfYZQbzWT2S7/EZxv
1Rrv8SLrDpz/PuNPf33HFTi/+chsK/sfx+H8a7ttjqxi3gDnx+u4/Q2ZuM4e
xn/oERGaN+8EnP9lvf16CesrcP6tpXJ5Hy/cgfOr83Z7hM5/BOdHLNAPn9P7
DM5Paz/JdP/CKzj/cIu2ds/pd3B+nODTQyKRH+H8z1bH7R6WfYbz1+fz/kwq
+Arns9Q/a0ya8h3Ob5yp7Ck+5Sec781Sr3mk8zecv84z98a7lX/hfItZ+4+e
W/ofIZ90yUHsGYMD3L0KIdqOXxjh/E2P2be6fWCC871EWNW6GVng/DIvE7NV
DKxw/skVn4KO/kLwM0p+hclzscP5s11NfgWzc8D5Re4L5y2fguBD8wucDwAl
u6oV
          "]]}, Annotation[#, "Charting`Private`Tag$5941#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.5, 0, 0.5]], 
         LineBox[CompressedData["
1:eJw12Hk8VU/cB3CuuxxR2ZVCWkWkLJXKTImiRaGSyL5USolkq+zKku3cyBKy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          "]]}, 
        Annotation[#, "Charting`Private`Tag$5941#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[CompressedData["
1:eJw12Hk8VF/cB3DLLFckW0SilBQSIYWcU9FCKCr7WiLZ9/UXhRSJzIytSFqQ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          "]]}, Annotation[#, "Charting`Private`Tag$5941#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 1]], 
         LineBox[CompressedData["
1:eJw12Hc4lW/8B3DjjEckK5VE2iEpvrJy3xUtKUlGycxoUGQUKkQUWecchyIh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          "]]}, 
        Annotation[#, "Charting`Private`Tag$5941#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]], 
         LineBox[CompressedData["
1:eJw12Hk0VV/YB3CuOxxRmUoJRaUMGaJE2DtSUiJTipBMjUpSkZ8ppUjcwSXz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          "]]}, Annotation[#, "Charting`Private`Tag$5941#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0.5, 0.5]], 
         LineBox[CompressedData["
1:eJw12Hk0Vd/7B3Bc994jKrNQJEqGZCpj9o6oCIWQkumDJjSgzEOSMuQO3CvJ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          "]]}, 
        Annotation[#, "Charting`Private`Tag$5941#6"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJw12Hk81cv/B3DO+jlxk6WUUCQhaaENmalsJZUltEjqhiiElO2GCp1z7MuH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          "]]}, 
        Annotation[#, "Charting`Private`Tag$5941#7"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0.012}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
     ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\[Theta]", TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0.012}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> 
     NCache[{{-Pi, Pi}, {0.012, 0.024}}, {{-3.141592653589793, 
       3.141592653589793}, {0.012, 0.024}}], PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"HF\"", "\"0.1\"", "\"0.2\"", "\"0.3\"", "\"0.4\"", "\"0.5\"", 
       "\"Hylleraas\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6666666666666666, 0.33333333333333337`, 
                    0.33333333333333337`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.869579603013959*^9, 3.8695796433290253`*^9, {3.8695796852712812`*^9, 
   3.869579693219266*^9}, 3.869579811624394*^9, {3.869579849760866*^9, 
   3.8695799077268353`*^9}},
 CellLabel->
  "Out[290]=",ExpressionUUID->"7b38b685-3a8a-4eb1-a0bb-5331fa0faeba"],

Cell[BoxData["\<\"/home/hynl2/NewThesisPlots/Angular_Plot.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.869579603013959*^9, 3.8695796433290253`*^9, {3.8695796852712812`*^9, 
   3.869579693219266*^9}, 3.869579811624394*^9, {3.869579849760866*^9, 
   3.8695799080521593`*^9}},
 CellLabel->
  "Out[291]=",ExpressionUUID->"54b86c30-966b-4dff-8784-a715b9bc310d"]
}, Open  ]]
},
WindowSize->{1482, 1034},
WindowMargins->{{Automatic, 280}, {Automatic, 80}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 10287, 278, 1140, "Input",ExpressionUUID->"a6f1686c-966d-4e90-8814-fa4d40d17a1b"],
Cell[10870, 302, 330, 7, 44, "Output",ExpressionUUID->"21ac97db-e918-4623-b378-493983ee7d89"],
Cell[11203, 311, 328, 7, 44, "Output",ExpressionUUID->"a518219c-77a5-4a87-bd42-191d40d33d40"],
Cell[11534, 320, 330, 7, 44, "Output",ExpressionUUID->"0e9252f8-c7c4-482e-a2e3-6665d3118b41"],
Cell[11867, 329, 327, 7, 44, "Output",ExpressionUUID->"421bc3e0-506d-4841-a23c-d64ba7b90d28"],
Cell[12197, 338, 312, 6, 44, "Output",ExpressionUUID->"281b825d-cd5a-4e92-9569-864f9222a7e5"],
Cell[12512, 346, 312, 6, 44, "Output",ExpressionUUID->"44907f98-93d2-413d-8440-0c8cfa76d99e"],
Cell[12827, 354, 312, 6, 44, "Output",ExpressionUUID->"e33339b6-946e-4785-adc8-1dd1f95606ad"],
Cell[13142, 362, 329, 7, 44, "Output",ExpressionUUID->"361b7da0-4c2d-4a2a-9a9d-1c9dfc99609d"],
Cell[13474, 371, 312, 6, 44, "Output",ExpressionUUID->"beaa646e-2a51-470c-994d-f33293ce0f15"],
Cell[13789, 379, 329, 7, 44, "Output",ExpressionUUID->"1776f908-091a-48a8-b148-e50ce847983c"],
Cell[14121, 388, 622, 14, 28, "Message",ExpressionUUID->"acf29ed9-a521-4d78-bd1f-76364b9d00f3"],
Cell[14746, 404, 622, 14, 28, "Message",ExpressionUUID->"a8330cfa-6882-4b98-bee3-9e369779209c"],
Cell[15371, 420, 623, 14, 28, "Message",ExpressionUUID->"ef28c390-26df-4baf-8499-d6eb00819b1f"],
Cell[15997, 436, 595, 13, 28, "Message",ExpressionUUID->"d392967d-2d07-47eb-8082-1f3d58df0378"],
Cell[16595, 451, 72432, 1332, 333, "Output",ExpressionUUID->"7b38b685-3a8a-4eb1-a0bb-5331fa0faeba"],
Cell[89030, 1785, 356, 6, 101, "Output",ExpressionUUID->"54b86c30-966b-4dff-8784-a715b9bc310d"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/ThesisPlots/CompleteVO18He.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     51737,       1304]
NotebookOptionsPosition[     48360,       1257]
NotebookOutlinePosition[     48698,       1272]
CellTagsIndexPosition[     48655,       1269]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"c1", "=", 
  RowBox[{"-", "0.16003"}]}], "\n", 
 RowBox[{"c2", "=", 
  RowBox[{"-", "0.30847"}]}], "\n", 
 RowBox[{"c3", "=", 
  RowBox[{"-", "0.45305"}]}], "\n", 
 RowBox[{"c4", "=", 
  RowBox[{"-", "0.23889"}]}], "\n", 
 RowBox[{"z", "=", "1.755656"}], "\n", 
 RowBox[{"d1", "=", "0.337294"}], "\n", 
 RowBox[{"d2", "=", "0.112519"}], "\n", 
 RowBox[{"d3", "=", 
  RowBox[{"-", "0.145874"}]}], "\n", 
 RowBox[{"d4", "=", "0.023634"}], "\n", 
 RowBox[{"d5", "=", 
  RowBox[{"-", "0.037024"}]}], "\n", 
 RowBox[{"j1", "=", "0.5"}], "\n", 
 RowBox[{"j2", "=", "0.10188"}], "\n", 
 RowBox[{"j3", "=", 
  RowBox[{"-", "0.38197"}]}], "\n", 
 RowBox[{"j4", "=", "0.95942"}], "\n", 
 RowBox[{"j5", "=", 
  RowBox[{"-", "0.00015"}]}], "\n", 
 RowBox[{"j6", "=", "0.23188"}], "\n", 
 RowBox[{"j7", "=", 
  RowBox[{"-", "0.45048"}]}], "\n", 
 RowBox[{"j8", "=", "0.82766"}], "\n", 
 RowBox[{"j9", "=", 
  RowBox[{"-", "4.15465"}]}], "\n", 
 RowBox[{"j10", "=", "0.80798"}], "\n", 
 RowBox[{"j11", "=", "10.19694"}], "\n", 
 RowBox[{"j12", "=", 
  RowBox[{"-", "4.96235"}]}], "\n", 
 RowBox[{"j13", "=", 
  RowBox[{"-", "1.35616"}]}], "\n", 
 RowBox[{"j14", "=", 
  RowBox[{"-", "5.90919"}]}], "\n", 
 RowBox[{"j15", "=", "0.90347"}], "\n", 
 RowBox[{"j16", "=", "5.50742"}], "\n", 
 RowBox[{"j17", "=", 
  RowBox[{"-", "0.03160"}]}], "\n", 
 RowBox[{"j18", "=", 
  RowBox[{"-", "1.05188"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1.0889083", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "528.5"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"2.0148922", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "79.31"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"3.310841777", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "18.05"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"4.5474467", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "5.085"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.40264457", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "1.609"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0539702", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.5363"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.47113389", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1833"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"c1", "*", 
    RowBox[{"chi1", "[", "r", "]"}]}], "+", 
   RowBox[{"c2", "*", 
    RowBox[{"chi2", "[", "r", "]"}]}], "+", 
   RowBox[{"c3", "*", 
    RowBox[{"chi3", "[", "r", "]"}]}], "+", 
   RowBox[{"c4", "*", 
    RowBox[{"chi4", "[", "r", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", "r2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], "*", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"s", "[", "r_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", "r", "]"}], "+", "1.2566"}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"t", "[", "r_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", "r", "]"}], "-", "1.2566"}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"u", "[", "r_", "]"}], ":=", 
  RowBox[{"Abs", "[", 
   RowBox[{"r", "-", "1.2566"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"jastrow", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"j1", "*", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"j2", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"j3", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{"j4", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{"j5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"(", 
           RowBox[{"s", "-", "t"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"j6", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"j7", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "3"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "3"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"j8", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "4"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "4"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"j9", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", 
         "2"}]}]}], ")"}], "*", "0.5"}], "+", 
    RowBox[{"j10", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"j11", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", 
         "2"}]}]}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}], "*", "0.5"}], 
    "+", 
    RowBox[{"j12", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "4"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "4"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"j13", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{"j14", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "4"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "4"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
        " ", "s"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"j15", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "6"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "6"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"j16", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "4"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "4"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{"j17", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", 
         "2"}]}]}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "4"}], "*", "0.5"}], 
    "+", 
    RowBox[{"j18", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "6"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"tc", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], "*", 
   RowBox[{
    RowBox[{"jastrow", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "1.93876", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"psiexact", "[", 
   RowBox[{"z_", ",", "s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "z"}], "*", "s"}], "]"}], "*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"d1", "*", "u"}], "+", 
      RowBox[{"d2", "*", 
       RowBox[{"t", "^", "2"}]}], "+", 
      RowBox[{"d3", "*", "s"}], "+", 
      RowBox[{"d4", "*", 
       RowBox[{"s", "^", "2"}]}], "+", 
      RowBox[{"d5", "*", 
       RowBox[{"u", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"Sqrt", "[", "0.524452", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", 
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"-", "2."}], ",", "2."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<TC\>\"", ",", "\"\<Hylleraas\>\""}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Psi]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.3"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1.2566", "}"}], ",", "None"}], "}"}]}], ",", 
    RowBox[{"GridLinesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Blue", ",", "Dashed"}], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/hynl2/NewThesisPlots/HeVO18_Radial_Plot.pdf\>\"", ",", "p"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.869682207683013*^9, 3.869682292826323*^9}, {
  3.8696823866809464`*^9, 3.869682415947878*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0b74ba37-0699-42a4-9354-d49c93cb98d5"],

Cell[BoxData[
 RowBox[{"-", "0.16003`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440432461*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"f99d3888-548d-4655-8244-e2f13c2ad643"],

Cell[BoxData[
 RowBox[{"-", "0.30847`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.8696824404405518`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"82a9fb0b-c5bc-41f6-bc7b-d6eed04b15a9"],

Cell[BoxData[
 RowBox[{"-", "0.45305`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440453641*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"357b4408-b912-4580-8691-1d5f88f7e2eb"],

Cell[BoxData[
 RowBox[{"-", "0.23889`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.8696824404687567`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"8889901e-622a-4742-b1cd-9ac64b87ea20"],

Cell[BoxData["1.755656`"], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440488903*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"5529ddd9-c526-4943-9ffe-eff6ab1bd023"],

Cell[BoxData["0.337294`"], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440500099*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"ac03caad-071d-47a8-b70b-a3464f9edea7"],

Cell[BoxData["0.112519`"], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.86968244051435*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"8c781b09-e7de-4f22-8e74-a37a1932ef71"],

Cell[BoxData[
 RowBox[{"-", "0.145874`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.8696824405302553`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"f830c67b-9d26-4bf3-869a-c8d79afbca91"],

Cell[BoxData["0.023634`"], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.8696824405447063`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"9684bc15-e1ce-4fc2-8f5c-29e5619617d7"],

Cell[BoxData[
 RowBox[{"-", "0.037024`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440562251*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"bb7596d8-6ab7-4d56-bfac-be4a47f620a2"],

Cell[BoxData["0.5`"], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440580903*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"edad42fd-4b99-4ed7-8099-e694889fb8e6"],

Cell[BoxData["0.10188`"], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.8696824405959578`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"18959f27-4cda-419c-8cd6-5ea1afa97e6a"],

Cell[BoxData[
 RowBox[{"-", "0.38197`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440612681*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"dcd16c6f-cd5f-4c51-aee5-0b1c0c8bdd92"],

Cell[BoxData["0.95942`"], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440628501*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"ce115f67-504f-44cf-abe2-d8e5bb953c84"],

Cell[BoxData[
 RowBox[{"-", "0.00015`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440645877*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"59dfb418-708f-4f7b-a250-cafa77718e46"],

Cell[BoxData["0.23188`"], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440661212*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"f57a0611-0126-4c0b-8e00-74255e839c6c"],

Cell[BoxData[
 RowBox[{"-", "0.45048`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440676848*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"fc90e767-7af1-48e7-839e-d795fcd4291a"],

Cell[BoxData["0.82766`"], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440700547*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"4a19a44d-210f-4ac4-9c96-8a7f70fd4777"],

Cell[BoxData[
 RowBox[{"-", "4.15465`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440715795*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"35573f10-4045-47a7-9818-b734c7d0b3eb"],

Cell[BoxData["0.80798`"], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440733996*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"c9da7a48-b1a9-47e7-b5d2-487704134ad6"],

Cell[BoxData["10.19694`"], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440752294*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"49b1a1fe-dab4-4792-b21a-cff174d6b7a9"],

Cell[BoxData[
 RowBox[{"-", "4.96235`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440767398*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"89d9c132-5f6c-4d52-b303-fc4284ec16fe"],

Cell[BoxData[
 RowBox[{"-", "1.35616`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440790161*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"ecdacdc2-5711-414e-ab13-248b3efe0338"],

Cell[BoxData[
 RowBox[{"-", "5.90919`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.86968244081101*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"bb0b5bc4-8ce2-4995-95dc-81109b82ffb5"],

Cell[BoxData["0.90347`"], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.8696824408247957`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"83896783-e733-4017-a935-419e8f264649"],

Cell[BoxData["5.50742`"], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440840106*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"40498b5d-c9d8-45bc-8dce-836a4cab5034"],

Cell[BoxData[
 RowBox[{"-", "0.0316`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440853877*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"1cb9a882-480c-4645-8504-d316a7da8237"],

Cell[BoxData[
 RowBox[{"-", "1.05188`"}]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682440868925*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"7d336143-f3b9-4a13-a245-af20dc006f2c"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2113.827259528913`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,41,1,
   25033855018071009371,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.869682319499402*^9, 3.869682441847171*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"97c24168-46f0-47d4-93ee-3d2929084d1b"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"834.5245214600002`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,41,2,
   25033855018071009371,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.869682319499402*^9, 3.8696824418852177`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"354c101a-3811-4854-8c6a-716da16cf260"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJwtV3swFPz3FomQUEgh90oKJZL0VKQ3IRTp4pZC9BZKboWkUHZzvxSlUIlI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          "]]}, Annotation[#, "Charting`Private`Tag$2254#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJwtl3c01Y//xytFIVo0bKJIVqWhejakiahQJIrsSNf6pBIys2e2rk1cITNv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          "]]}, 
        Annotation[#, "Charting`Private`Tag$2254#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {{1.2566}, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
     ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {{1.2566}, None}, GridLinesStyle -> Directive[
       RGBColor[0, 0, 1], 
       Dashing[{Small, Small}]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{-2, 2}, {0, 0.3}}, 
     PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"TC\"", "\"Hylleraas\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.869682318532936*^9, 3.869682442141596*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"e5e03b6b-c1ba-43a2-9165-8111ed07b767"],

Cell[BoxData["\<\"/home/hynl2/NewThesisPlots/HeVO18_Radial_Plot.pdf\"\>"], \
"Output",
 CellChangeTimes->{3.869682318532936*^9, 3.8696824460527687`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"198537bd-c414-4741-bbbe-52aea21478ca"]
}, Open  ]]
},
WindowSize->{1482, 1034},
WindowMargins->{{Automatic, 308}, {-19, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 20355, 672, 1359, "Input",ExpressionUUID->"0b74ba37-0699-42a4-9354-d49c93cb98d5"],
Cell[20938, 696, 194, 3, 37, "Output",ExpressionUUID->"f99d3888-548d-4655-8244-e2f13c2ad643"],
Cell[21135, 701, 196, 3, 37, "Output",ExpressionUUID->"82a9fb0b-c5bc-41f6-bc7b-d6eed04b15a9"],
Cell[21334, 706, 194, 3, 37, "Output",ExpressionUUID->"357b4408-b912-4580-8691-1d5f88f7e2eb"],
Cell[21531, 711, 196, 3, 37, "Output",ExpressionUUID->"8889901e-622a-4742-b1cd-9ac64b87ea20"],
Cell[21730, 716, 178, 2, 37, "Output",ExpressionUUID->"5529ddd9-c526-4943-9ffe-eff6ab1bd023"],
Cell[21911, 720, 178, 2, 37, "Output",ExpressionUUID->"ac03caad-071d-47a8-b70b-a3464f9edea7"],
Cell[22092, 724, 177, 2, 37, "Output",ExpressionUUID->"8c781b09-e7de-4f22-8e74-a37a1932ef71"],
Cell[22272, 728, 197, 3, 37, "Output",ExpressionUUID->"f830c67b-9d26-4bf3-869a-c8d79afbca91"],
Cell[22472, 733, 180, 2, 37, "Output",ExpressionUUID->"9684bc15-e1ce-4fc2-8f5c-29e5619617d7"],
Cell[22655, 737, 196, 3, 37, "Output",ExpressionUUID->"bb7596d8-6ab7-4d56-bfac-be4a47f620a2"],
Cell[22854, 742, 174, 2, 37, "Output",ExpressionUUID->"edad42fd-4b99-4ed7-8099-e694889fb8e6"],
Cell[23031, 746, 180, 2, 37, "Output",ExpressionUUID->"18959f27-4cda-419c-8cd6-5ea1afa97e6a"],
Cell[23214, 750, 195, 3, 37, "Output",ExpressionUUID->"dcd16c6f-cd5f-4c51-aee5-0b1c0c8bdd92"],
Cell[23412, 755, 178, 2, 37, "Output",ExpressionUUID->"ce115f67-504f-44cf-abe2-d8e5bb953c84"],
Cell[23593, 759, 195, 3, 37, "Output",ExpressionUUID->"59dfb418-708f-4f7b-a250-cafa77718e46"],
Cell[23791, 764, 178, 2, 37, "Output",ExpressionUUID->"f57a0611-0126-4c0b-8e00-74255e839c6c"],
Cell[23972, 768, 195, 3, 37, "Output",ExpressionUUID->"fc90e767-7af1-48e7-839e-d795fcd4291a"],
Cell[24170, 773, 178, 2, 37, "Output",ExpressionUUID->"4a19a44d-210f-4ac4-9c96-8a7f70fd4777"],
Cell[24351, 777, 195, 3, 37, "Output",ExpressionUUID->"35573f10-4045-47a7-9818-b734c7d0b3eb"],
Cell[24549, 782, 178, 2, 37, "Output",ExpressionUUID->"c9da7a48-b1a9-47e7-b5d2-487704134ad6"],
Cell[24730, 786, 179, 2, 70, "Output",ExpressionUUID->"49b1a1fe-dab4-4792-b21a-cff174d6b7a9"],
Cell[24912, 790, 195, 3, 37, "Output",ExpressionUUID->"89d9c132-5f6c-4d52-b303-fc4284ec16fe"],
Cell[25110, 795, 195, 3, 37, "Output",ExpressionUUID->"ecdacdc2-5711-414e-ab13-248b3efe0338"],
Cell[25308, 800, 194, 3, 37, "Output",ExpressionUUID->"bb0b5bc4-8ce2-4995-95dc-81109b82ffb5"],
Cell[25505, 805, 180, 2, 37, "Output",ExpressionUUID->"83896783-e733-4017-a935-419e8f264649"],
Cell[25688, 809, 178, 2, 37, "Output",ExpressionUUID->"40498b5d-c9d8-45bc-8dce-836a4cab5034"],
Cell[25869, 813, 194, 3, 37, "Output",ExpressionUUID->"1cb9a882-480c-4645-8504-d316a7da8237"],
Cell[26066, 818, 195, 3, 37, "Output",ExpressionUUID->"7d336143-f3b9-4a13-a245-af20dc006f2c"],
Cell[26264, 823, 499, 11, 25, "Message",ExpressionUUID->"97c24168-46f0-47d4-93ee-3d2929084d1b"],
Cell[26766, 836, 501, 11, 25, "Message",ExpressionUUID->"354c101a-3811-4854-8c6a-716da16cf260"],
Cell[27270, 849, 20840, 400, 267, "Output",ExpressionUUID->"e5e03b6b-c1ba-43a2-9165-8111ed07b767"],
Cell[48113, 1251, 231, 3, 37, "Output",ExpressionUUID->"198537bd-c414-4741-bbbe-52aea21478ca"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/ThesisPlots/CompleteVO18He_Normaliser.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25595,        789]
NotebookOptionsPosition[     23085,        751]
NotebookOutlinePosition[     23421,        766]
CellTagsIndexPosition[     23378,        763]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"c1", "=", 
  RowBox[{"-", "0.16003"}]}], "\n", 
 RowBox[{"c2", "=", 
  RowBox[{"-", "0.30847"}]}], "\n", 
 RowBox[{"c3", "=", 
  RowBox[{"-", "0.45305"}]}], "\n", 
 RowBox[{"c4", "=", 
  RowBox[{"-", "0.23889"}]}], "\[IndentingNewLine]", 
 RowBox[{"j1", "=", "0.5"}], "\n", 
 RowBox[{"j2", "=", "0.10188"}], "\n", 
 RowBox[{"j3", "=", 
  RowBox[{"-", "0.38197"}]}], "\n", 
 RowBox[{"j4", "=", "0.95942"}], "\n", 
 RowBox[{"j5", "=", 
  RowBox[{"-", "0.00015"}]}], "\n", 
 RowBox[{"j6", "=", "0.23188"}], "\n", 
 RowBox[{"j7", "=", 
  RowBox[{"-", "0.45048"}]}], "\n", 
 RowBox[{"j8", "=", "0.82766"}], "\n", 
 RowBox[{"j9", "=", 
  RowBox[{"-", "4.15465"}]}], "\n", 
 RowBox[{"j10", "=", "0.80798"}], "\n", 
 RowBox[{"j11", "=", "10.19694"}], "\n", 
 RowBox[{"j12", "=", 
  RowBox[{"-", "4.96235"}]}], "\n", 
 RowBox[{"j13", "=", 
  RowBox[{"-", "1.35616"}]}], "\n", 
 RowBox[{"j14", "=", 
  RowBox[{"-", "5.90919"}]}], "\n", 
 RowBox[{"j15", "=", "0.90347"}], "\n", 
 RowBox[{"j16", "=", "5.50742"}], "\n", 
 RowBox[{"j17", "=", 
  RowBox[{"-", "0.03160"}]}], "\n", 
 RowBox[{"j18", "=", 
  RowBox[{"-", "1.05188"}]}], "\n", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1.0889083", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "528.5"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"2.0148922", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "79.31"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"3.310841777", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "18.05"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"4.5474467", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "5.085"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.40264457", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "1.609"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0539702", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.5363"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.47113389", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1833"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"c1", "*", 
    RowBox[{"chi1", "[", "r", "]"}]}], "+", 
   RowBox[{"c2", "*", 
    RowBox[{"chi2", "[", "r", "]"}]}], "+", 
   RowBox[{"c3", "*", 
    RowBox[{"chi3", "[", "r", "]"}]}], "+", 
   RowBox[{"c4", "*", 
    RowBox[{"chi4", "[", "r", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", "r2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], "*", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"jastrow", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"j1", "*", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"j2", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"j3", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{"j4", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{"j5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"(", 
           RowBox[{"s", "-", "t"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"j6", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"j7", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "3"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "3"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"j8", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "4"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "4"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"j9", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", 
         "2"}]}]}], ")"}], "*", "0.5"}], "+", 
    RowBox[{"j10", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"j11", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", 
         "2"}]}]}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}], "*", "0.5"}], 
    "+", 
    RowBox[{"j12", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "4"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "4"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"j13", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{"j14", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "4"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "4"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
        " ", "s"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"j15", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "6"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "6"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"j16", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "4"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "4"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{"j17", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", 
         "2"}]}]}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "4"}], "*", "0.5"}], 
    "+", 
    RowBox[{"j18", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "6"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"tc", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], "*", 
   RowBox[{"jastrow", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"i1", "[", 
   RowBox[{
    RowBox[{"u_", "?", "NumericQ"}], ",", 
    RowBox[{"s_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"i1", "[", 
    RowBox[{"u", ",", "s"}], "]"}], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}], "*", "u", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "^", "2"}], "-", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Pi", "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "u"}], ",", "u"}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"i2", "[", 
   RowBox[{"s_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"i2", "[", "s", "]"}], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"i1", "[", 
      RowBox[{"u", ",", "s"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "s"}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{"overlap", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"i2", "[", "s", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8696818890806103`*^9, 3.869681931984335*^9}, {
  3.8696819641100893`*^9, 3.8696820758761587`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3d3c6587-7847-4e9e-bfd8-faff2a8cf228"],

Cell[BoxData[
 RowBox[{"-", "0.16003`"}]], "Output",
 CellChangeTimes->{3.86968210433461*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"86b847a2-740e-482a-936e-abd1f120b48a"],

Cell[BoxData[
 RowBox[{"-", "0.30847`"}]], "Output",
 CellChangeTimes->{3.8696821043457727`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"a68a2ddb-f82d-469a-bb08-f7d9e23e1c64"],

Cell[BoxData[
 RowBox[{"-", "0.45305`"}]], "Output",
 CellChangeTimes->{3.8696821043577623`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"372996dd-3aca-45bb-ba1e-a5b22cb4f37c"],

Cell[BoxData[
 RowBox[{"-", "0.23889`"}]], "Output",
 CellChangeTimes->{3.869682104370892*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"1219f19e-12e4-47cf-8a78-223fb1c048d8"],

Cell[BoxData["0.5`"], "Output",
 CellChangeTimes->{3.869682104382208*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"c6c5e6e0-61ee-48e2-a751-8a8de5a176fe"],

Cell[BoxData["0.10188`"], "Output",
 CellChangeTimes->{3.869682104392232*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"4b796eb3-bf38-4c92-9932-aa24b6d043a2"],

Cell[BoxData[
 RowBox[{"-", "0.38197`"}]], "Output",
 CellChangeTimes->{3.8696821044035883`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"955d74fc-02ed-4f51-8c2f-cec0e9fbe01f"],

Cell[BoxData["0.95942`"], "Output",
 CellChangeTimes->{3.869682104412751*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"90d198a0-5169-413b-b4e1-0146d4062e32"],

Cell[BoxData[
 RowBox[{"-", "0.00015`"}]], "Output",
 CellChangeTimes->{3.869682104422585*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"acfea305-d269-4123-a4b7-c4eda1a1972c"],

Cell[BoxData["0.23188`"], "Output",
 CellChangeTimes->{3.8696821044330597`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"638305e5-b740-45ec-906b-429d0559fa76"],

Cell[BoxData[
 RowBox[{"-", "0.45048`"}]], "Output",
 CellChangeTimes->{3.8696821044428377`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"8db1e3ee-0128-494b-bcc1-59dc9e92ebb5"],

Cell[BoxData["0.82766`"], "Output",
 CellChangeTimes->{3.869682104455165*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"7a790b16-2720-4e9d-90a1-8fb7c6d58b83"],

Cell[BoxData[
 RowBox[{"-", "4.15465`"}]], "Output",
 CellChangeTimes->{3.869682104468149*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"9f529dd1-2f53-4c08-8c09-6258c186d854"],

Cell[BoxData["0.80798`"], "Output",
 CellChangeTimes->{3.869682104479969*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"9ca1acd3-eeff-42fe-a245-fcf04d25de30"],

Cell[BoxData["10.19694`"], "Output",
 CellChangeTimes->{3.869682104492358*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"4c5c3b7e-b9eb-4137-8ae0-5b76ef722726"],

Cell[BoxData[
 RowBox[{"-", "4.96235`"}]], "Output",
 CellChangeTimes->{3.869682104506338*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"ad650a19-1ee3-4721-a950-0464ace50240"],

Cell[BoxData[
 RowBox[{"-", "1.35616`"}]], "Output",
 CellChangeTimes->{3.86968210452078*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"2c983657-b182-473e-8128-c9abe8fcf4f2"],

Cell[BoxData[
 RowBox[{"-", "5.90919`"}]], "Output",
 CellChangeTimes->{3.869682104537818*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"2910fd6a-dcae-45a6-a0ef-43e45b7783f4"],

Cell[BoxData["0.90347`"], "Output",
 CellChangeTimes->{3.869682104552835*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"e9f9a6cb-b3b0-4ee8-a81b-68f32f220329"],

Cell[BoxData["5.50742`"], "Output",
 CellChangeTimes->{3.869682104568275*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"2c45eb71-9e26-4e91-9cae-09cf201f2bbe"],

Cell[BoxData[
 RowBox[{"-", "0.0316`"}]], "Output",
 CellChangeTimes->{3.869682104583027*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"d24b7378-b6f8-4a16-9d4f-84381b7ae45b"],

Cell[BoxData[
 RowBox[{"-", "1.05188`"}]], "Output",
 CellChangeTimes->{3.869682104597249*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"800c624a-3d28-4348-a460-0c221f215a59"],

Cell[BoxData["1.9387566076843805`"], "Output",
 CellChangeTimes->{3.86968218546889*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"86f3ddc5-050b-474b-aa26-8a456c481e20"]
}, Open  ]]
},
WindowSize->{1482, 1034},
WindowMargins->{{-14, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 18606, 621, 1109, "Input",ExpressionUUID->"3d3c6587-7847-4e9e-bfd8-faff2a8cf228"],
Cell[19189, 645, 171, 3, 37, "Output",ExpressionUUID->"86b847a2-740e-482a-936e-abd1f120b48a"],
Cell[19363, 650, 174, 3, 37, "Output",ExpressionUUID->"a68a2ddb-f82d-469a-bb08-f7d9e23e1c64"],
Cell[19540, 655, 174, 3, 37, "Output",ExpressionUUID->"372996dd-3aca-45bb-ba1e-a5b22cb4f37c"],
Cell[19717, 660, 172, 3, 37, "Output",ExpressionUUID->"1219f19e-12e4-47cf-8a78-223fb1c048d8"],
Cell[19892, 665, 151, 2, 37, "Output",ExpressionUUID->"c6c5e6e0-61ee-48e2-a751-8a8de5a176fe"],
Cell[20046, 669, 155, 2, 37, "Output",ExpressionUUID->"4b796eb3-bf38-4c92-9932-aa24b6d043a2"],
Cell[20204, 673, 174, 3, 37, "Output",ExpressionUUID->"955d74fc-02ed-4f51-8c2f-cec0e9fbe01f"],
Cell[20381, 678, 155, 2, 37, "Output",ExpressionUUID->"90d198a0-5169-413b-b4e1-0146d4062e32"],
Cell[20539, 682, 172, 3, 37, "Output",ExpressionUUID->"acfea305-d269-4123-a4b7-c4eda1a1972c"],
Cell[20714, 687, 158, 2, 37, "Output",ExpressionUUID->"638305e5-b740-45ec-906b-429d0559fa76"],
Cell[20875, 691, 175, 3, 37, "Output",ExpressionUUID->"8db1e3ee-0128-494b-bcc1-59dc9e92ebb5"],
Cell[21053, 696, 156, 2, 37, "Output",ExpressionUUID->"7a790b16-2720-4e9d-90a1-8fb7c6d58b83"],
Cell[21212, 700, 173, 3, 37, "Output",ExpressionUUID->"9f529dd1-2f53-4c08-8c09-6258c186d854"],
Cell[21388, 705, 156, 2, 37, "Output",ExpressionUUID->"9ca1acd3-eeff-42fe-a245-fcf04d25de30"],
Cell[21547, 709, 157, 2, 37, "Output",ExpressionUUID->"4c5c3b7e-b9eb-4137-8ae0-5b76ef722726"],
Cell[21707, 713, 173, 3, 37, "Output",ExpressionUUID->"ad650a19-1ee3-4721-a950-0464ace50240"],
Cell[21883, 718, 172, 3, 37, "Output",ExpressionUUID->"2c983657-b182-473e-8128-c9abe8fcf4f2"],
Cell[22058, 723, 173, 3, 37, "Output",ExpressionUUID->"2910fd6a-dcae-45a6-a0ef-43e45b7783f4"],
Cell[22234, 728, 156, 2, 37, "Output",ExpressionUUID->"e9f9a6cb-b3b0-4ee8-a81b-68f32f220329"],
Cell[22393, 732, 156, 2, 37, "Output",ExpressionUUID->"2c45eb71-9e26-4e91-9cae-09cf201f2bbe"],
Cell[22552, 736, 172, 3, 37, "Output",ExpressionUUID->"d24b7378-b6f8-4a16-9d4f-84381b7ae45b"],
Cell[22727, 741, 173, 3, 37, "Output",ExpressionUUID->"800c624a-3d28-4348-a460-0c221f215a59"],
Cell[22903, 746, 166, 2, 37, "Output",ExpressionUUID->"86f3ddc5-050b-474b-aa26-8a456c481e20"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/ThesisPlots/CompleteVO18Li.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     54935,       1219]
NotebookOptionsPosition[     53078,       1188]
NotebookOutlinePosition[     53413,       1203]
CellTagsIndexPosition[     53370,       1200]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"c1", "=", "0.99979"}], "\n", 
 RowBox[{"c2", "=", "0.00195"}], "\n", 
 RowBox[{"c3", "=", "0.00852"}], "\n", 
 RowBox[{"c4", "=", 
  RowBox[{"-", "0.00481"}]}], "\n", 
 RowBox[{"c5", "=", "0.00125"}], "\n", 
 RowBox[{"z", "=", "2.784751"}], "\n", 
 RowBox[{"d1", "=", "0.354317"}], "\n", 
 RowBox[{"d2", "=", "0.154657"}], "\n", 
 RowBox[{"d3", "=", 
  RowBox[{"-", "0.127225"}]}], "\n", 
 RowBox[{"d4", "=", "0.042220"}], "\n", 
 RowBox[{"d5", "=", 
  RowBox[{"-", "0.066731"}]}], "\n", 
 RowBox[{
  RowBox[{"j1", "=", "0.5"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"0.14447", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "6601"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"0.27104", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "989.7"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"0.46421", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "225.7"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"0.73491", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "64.29"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"1.04955", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "21.18"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"1.27502", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "7.724"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"1.21096", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "3.003"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"0.76726", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1.212"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"0.19535", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "0.493"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.08110"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "6601"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.15416", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "989.7"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.26547", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "225.7"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.42185", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "64.29"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.61489", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "21.18"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.77233", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "7.724"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.80503", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "3.003"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.66729", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1.212"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.43832", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "0.493"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.28812", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.09515"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.17222", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.04791"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi5", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.09672", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.0222"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"c1", "*", 
    RowBox[{"chi1", "[", "r", "]"}]}], "+", 
   RowBox[{"c2", "*", 
    RowBox[{"chi2", "[", "r", "]"}]}], "+", 
   RowBox[{"c3", "*", 
    RowBox[{"chi3", "[", "r", "]"}]}], "+", 
   RowBox[{"c4", "*", 
    RowBox[{"chi4", "[", "r", "]"}]}], "+", 
   RowBox[{"c5", "*", 
    RowBox[{"chi5", "[", "r", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", "r2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], "*", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"s", "[", "r_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", "r", "]"}], "+", "0.55"}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"t", "[", "r_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", "r", "]"}], "-", "0.55"}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"u", "[", "r_", "]"}], ":=", 
  RowBox[{"Abs", "[", 
   RowBox[{"r", "-", "0.55"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"psiexact", "[", 
   RowBox[{"z_", ",", "s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "z"}], "*", "s"}], "]"}], "*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"d1", "*", "u"}], "+", 
      RowBox[{"d2", "*", 
       RowBox[{"t", "^", "2"}]}], "+", 
      RowBox[{"d3", "*", "s"}], "+", 
      RowBox[{"d4", "*", 
       RowBox[{"s", "^", "2"}]}], "+", 
      RowBox[{"d5", "*", 
       RowBox[{"u", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"Sqrt", "[", "0.029598", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrow", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"j1", "*", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
    RowBox[{"j2", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], 
    "\[IndentingNewLine]", "+", 
    RowBox[{"j3", " ", "*", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "3"}]}], 
    "\[IndentingNewLine]", "+", 
    RowBox[{"j4", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "4"}]}], 
    "\[IndentingNewLine]", "+", 
    RowBox[{"j5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"(", 
           RowBox[{"s", "-", "t"}], ")"}]}], ")"}]}]}], ")"}]}], 
    "\[IndentingNewLine]", "+", 
    RowBox[{"j6", " ", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], ")"}]}], 
    "\[IndentingNewLine]", "+", 
    RowBox[{"j7", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "3"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "3"}]}]}], ")"}]}], 
    "\[IndentingNewLine]", "+", 
    RowBox[{"j8", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "4"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "4"}]}]}], ")"}]}], 
    "\[IndentingNewLine]", "+", 
    RowBox[{"j9", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "m"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "n"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "m"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", 
         "m"}]}]}], ")"}]}]}], "\[IndentingNewLine]", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"tc", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], "*", 
   RowBox[{
    RowBox[{"jastrow", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "0.0198318", "]"}]}]}]}], "\n", 
 RowBox[{"p2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tcn379", "[", 
       RowBox[{
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", 
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"-", "2."}], ",", "2."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-3.79\>\"", ",", "\"\<Hylleraas\>\""}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Psi]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Black"}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "0.7650", "}"}], ",", "None"}], "}"}]}], ",", 
    RowBox[{"GridLinesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Blue", ",", "Dashed"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8696712667207737`*^9, 3.869671288640572*^9}, {
  3.8696713475082207`*^9, 3.869671351627268*^9}, {3.8696714127276917`*^9, 
  3.86967141380406*^9}, {3.8696714492549467`*^9, 3.8696714547826557`*^9}, {
  3.869672807536129*^9, 3.8696728151359577`*^9}, {3.8696729026878767`*^9, 
  3.8696729036413383`*^9}, {3.869672952060251*^9, 3.8696729602156477`*^9}, {
  3.869673006757827*^9, 3.869673025092327*^9}, {3.8696792801752234`*^9, 
  3.869679310545517*^9}, {3.869679357888645*^9, 3.869679494306717*^9}, {
  3.869679553691894*^9, 
  3.869679915979797*^9}},ExpressionUUID->"3220642c-8a33-443a-94f1-\
231d9647aa36"],

Cell[BoxData["0.99979`"], "Output",
 CellChangeTimes->{
  3.869671324843148*^9, 3.869671365354507*^9, {3.869671433270328*^9, 
   3.869671458252571*^9}, 3.86967151523673*^9, 3.869672840514039*^9, 
   3.869672921276908*^9, 3.869672976110285*^9, 3.869673039946097*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"01203bcf-4fda-462a-82f9-ef099291b323"],

Cell[BoxData["0.00195`"], "Output",
 CellChangeTimes->{
  3.869671324843148*^9, 3.869671365354507*^9, {3.869671433270328*^9, 
   3.869671458252571*^9}, 3.86967151523673*^9, 3.869672840514039*^9, 
   3.869672921276908*^9, 3.869672976110285*^9, 3.8696730399562187`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"cad92bc7-f4e7-45e4-8661-e129f68c93ce"],

Cell[BoxData["0.00852`"], "Output",
 CellChangeTimes->{
  3.869671324843148*^9, 3.869671365354507*^9, {3.869671433270328*^9, 
   3.869671458252571*^9}, 3.86967151523673*^9, 3.869672840514039*^9, 
   3.869672921276908*^9, 3.869672976110285*^9, 3.8696730399655333`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"7e94664c-19f4-40c5-803c-1fb88ce0bdf4"],

Cell[BoxData[
 RowBox[{"-", "0.00481`"}]], "Output",
 CellChangeTimes->{
  3.869671324843148*^9, 3.869671365354507*^9, {3.869671433270328*^9, 
   3.869671458252571*^9}, 3.86967151523673*^9, 3.869672840514039*^9, 
   3.869672921276908*^9, 3.869672976110285*^9, 3.869673039975717*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"decd722e-5377-4097-8c1a-8c764dac1e03"],

Cell[BoxData["0.00125`"], "Output",
 CellChangeTimes->{
  3.869671324843148*^9, 3.869671365354507*^9, {3.869671433270328*^9, 
   3.869671458252571*^9}, 3.86967151523673*^9, 3.869672840514039*^9, 
   3.869672921276908*^9, 3.869672976110285*^9, 3.869673039985403*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"f4473543-1382-4b76-9290-73853e34728a"],

Cell[BoxData["2.784751`"], "Output",
 CellChangeTimes->{
  3.869671324843148*^9, 3.869671365354507*^9, {3.869671433270328*^9, 
   3.869671458252571*^9}, 3.86967151523673*^9, 3.869672840514039*^9, 
   3.869672921276908*^9, 3.869672976110285*^9, 3.8696730399965982`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"631eaa29-ea25-496c-82fb-7fae2eb40014"],

Cell[BoxData["0.354317`"], "Output",
 CellChangeTimes->{
  3.869671324843148*^9, 3.869671365354507*^9, {3.869671433270328*^9, 
   3.869671458252571*^9}, 3.86967151523673*^9, 3.869672840514039*^9, 
   3.869672921276908*^9, 3.869672976110285*^9, 3.869673040007248*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"d76336a3-3461-413c-83c9-e74ab9fd7e6f"],

Cell[BoxData["0.154657`"], "Output",
 CellChangeTimes->{
  3.869671324843148*^9, 3.869671365354507*^9, {3.869671433270328*^9, 
   3.869671458252571*^9}, 3.86967151523673*^9, 3.869672840514039*^9, 
   3.869672921276908*^9, 3.869672976110285*^9, 3.8696730400164537`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"3f4094f6-aded-4afc-8827-c39b8c4386e5"],

Cell[BoxData[
 RowBox[{"-", "0.127225`"}]], "Output",
 CellChangeTimes->{
  3.869671324843148*^9, 3.869671365354507*^9, {3.869671433270328*^9, 
   3.869671458252571*^9}, 3.86967151523673*^9, 3.869672840514039*^9, 
   3.869672921276908*^9, 3.869672976110285*^9, 3.8696730400251427`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"ea0afaf8-427b-4285-bd04-28220698a7a4"],

Cell[BoxData["0.04222`"], "Output",
 CellChangeTimes->{
  3.869671324843148*^9, 3.869671365354507*^9, {3.869671433270328*^9, 
   3.869671458252571*^9}, 3.86967151523673*^9, 3.869672840514039*^9, 
   3.869672921276908*^9, 3.869672976110285*^9, 3.869673040035726*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"5a47cc86-8ad7-4c6a-97a2-48afc23677ed"],

Cell[BoxData[
 RowBox[{"-", "0.066731`"}]], "Output",
 CellChangeTimes->{
  3.869671324843148*^9, 3.869671365354507*^9, {3.869671433270328*^9, 
   3.869671458252571*^9}, 3.86967151523673*^9, 3.869672840514039*^9, 
   3.869672921276908*^9, 3.869672976110285*^9, 3.86967304004494*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"240ce021-1de3-4f3c-af91-51690f9f0cd6"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"26401.842460076357`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,25,1,
   25033793452677793611,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869671325753529*^9, 3.8696713661684103`*^9, {3.8696714340807467`*^9, 
   3.8696714590340023`*^9}, 3.869671516045271*^9, 3.869672841959902*^9, 
   3.869672922220355*^9, 3.869672977082775*^9, 3.869673040878254*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6b828334-9337-459e-921a-8268149a719a"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"3958.4765160941633`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,25,2,
   25033793452677793611,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869671325753529*^9, 3.8696713661684103`*^9, {3.8696714340807467`*^9, 
   3.8696714590340023`*^9}, 3.869671516045271*^9, 3.869672841959902*^9, 
   3.869672922220355*^9, 3.869672977082775*^9, 3.869673041233926*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a60c2ac4-6e27-42b8-902e-ca1f5c58bad1"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"902.7262298499066`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,25,3,
   25033793452677793611,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869671325753529*^9, 3.8696713661684103`*^9, {3.8696714340807467`*^9, 
   3.8696714590340023`*^9}, 3.869671516045271*^9, 3.869672841959902*^9, 
   3.869672922220355*^9, 3.869672977082775*^9, 3.8696730417342987`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"54eed8dd-aad0-49df-9eb9-97a0028e3ad3"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,25,4,25033793452677793611,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869671325753529*^9, 3.8696713661684103`*^9, {3.8696714340807467`*^9, 
   3.8696714590340023`*^9}, 3.869671516045271*^9, 3.869672841959902*^9, 
   3.869672922220355*^9, 3.869672977082775*^9, 3.869673041783577*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"25db710d-1280-4e91-8b75-e6f040f06b12"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJwVzGc4FY7bwHFFJUoyolJJKoRChNJNaSnKzCgrCYXIKltIKCM7WceK8kN2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          "]], 
         LineBox[CompressedData["
1:eJwVl3c8FY73xkWhQtJUJEQDhbSEp1IplVBRZGZky9eO6BrJzMgs2aGMkJD4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          "]]}, 
        Annotation[#, "Charting`Private`Tag$2254#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwVk/k/FIrbQFveUm6hUZZSCUkS11YoPZKypUJcW7bSolCukC1cCpVdZF8y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          "]], 
         LineBox[CompressedData["
1:eJwVlWk0FAoDhhFZCiUVRUIoW1pUKK9bKlEqlUSWChVx1bVUSoMsCdkSKWuU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          "]]}, 
        Annotation[#, "Charting`Private`Tag$2254#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {{0.765}, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {{0.765}, None}, GridLinesStyle -> Directive[
       RGBColor[0, 0, 1], 
       Dashing[{Small, Small}]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-2., 2.}, {0., 1.2015651766602284`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"-3.79\"", "\"Hylleraas\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.869671324843148*^9, 3.869671365354507*^9, {3.869671433270328*^9, 
   3.869671458252571*^9}, 3.86967151523673*^9, 3.869672840514039*^9, 
   3.869672921276908*^9, 3.869672976110285*^9, 3.869673042136116*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"0af63a8c-fbd6-4826-b747-3f8ab5961de4"]
}, Open  ]]
},
WindowSize->{1482, 1034},
WindowMargins->{{-3, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 13354, 419, 1034, "Input",ExpressionUUID->"3220642c-8a33-443a-94f1-231d9647aa36"],
Cell[13937, 443, 343, 5, 37, "Output",ExpressionUUID->"01203bcf-4fda-462a-82f9-ef099291b323"],
Cell[14283, 450, 345, 5, 37, "Output",ExpressionUUID->"cad92bc7-f4e7-45e4-8661-e129f68c93ce"],
Cell[14631, 457, 345, 5, 37, "Output",ExpressionUUID->"7e94664c-19f4-40c5-803c-1fb88ce0bdf4"],
Cell[14979, 464, 360, 6, 37, "Output",ExpressionUUID->"decd722e-5377-4097-8c1a-8c764dac1e03"],
Cell[15342, 472, 343, 5, 37, "Output",ExpressionUUID->"f4473543-1382-4b76-9290-73853e34728a"],
Cell[15688, 479, 346, 5, 37, "Output",ExpressionUUID->"631eaa29-ea25-496c-82fb-7fae2eb40014"],
Cell[16037, 486, 344, 5, 37, "Output",ExpressionUUID->"d76336a3-3461-413c-83c9-e74ab9fd7e6f"],
Cell[16384, 493, 346, 5, 37, "Output",ExpressionUUID->"3f4094f6-aded-4afc-8827-c39b8c4386e5"],
Cell[16733, 500, 363, 6, 37, "Output",ExpressionUUID->"ea0afaf8-427b-4285-bd04-28220698a7a4"],
Cell[17099, 508, 344, 5, 37, "Output",ExpressionUUID->"5a47cc86-8ad7-4c6a-97a2-48afc23677ed"],
Cell[17446, 515, 361, 6, 37, "Output",ExpressionUUID->"240ce021-1de3-4f3c-af91-51690f9f0cd6"],
Cell[17810, 523, 673, 14, 25, "Message",ExpressionUUID->"6b828334-9337-459e-921a-8268149a719a"],
Cell[18486, 539, 673, 14, 25, "Message",ExpressionUUID->"a60c2ac4-6e27-42b8-902e-ca1f5c58bad1"],
Cell[19162, 555, 674, 14, 25, "Message",ExpressionUUID->"54eed8dd-aad0-49df-9eb9-97a0028e3ad3"],
Cell[19839, 571, 639, 13, 25, "Message",ExpressionUUID->"25db710d-1280-4e91-8b75-e6f040f06b12"],
Cell[20481, 586, 32581, 599, 260, "Output",ExpressionUUID->"0af63a8c-fbd6-4826-b747-3f8ab5961de4"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/ThesisPlots/CompleteVO18Li_Normaliser.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     28284,        868]
NotebookOptionsPosition[     25677,        829]
NotebookOutlinePosition[     26015,        844]
CellTagsIndexPosition[     25972,        841]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"c1", "=", "0.99979"}], "\n", 
 RowBox[{"c2", "=", "0.00195"}], "\n", 
 RowBox[{"c3", "=", "0.00852"}], "\n", 
 RowBox[{"c4", "=", 
  RowBox[{"-", "0.00481"}]}], "\n", 
 RowBox[{"c5", "=", "0.00125"}], "\[IndentingNewLine]", 
 RowBox[{"j1", "=", "0.5"}], "\n", 
 RowBox[{"j2", "=", "0.04101"}], "\n", 
 RowBox[{"j3", "=", 
  RowBox[{"-", "0.40395"}]}], "\n", 
 RowBox[{"j4", "=", "0.95251"}], "\n", 
 RowBox[{"j5", "=", "0.00225"}], "\n", 
 RowBox[{"j6", "=", "0.23339"}], "\n", 
 RowBox[{"j7", "=", 
  RowBox[{"-", "0.44978"}]}], "\n", 
 RowBox[{"j8", "=", "0.82795"}], "\n", 
 RowBox[{"j9", "=", 
  RowBox[{"-", "4.15276"}]}], "\n", 
 RowBox[{"j10", "=", "0.80157"}], "\n", 
 RowBox[{"j11", "=", "10.19694"}], "\n", 
 RowBox[{"j12", "=", 
  RowBox[{"-", "4.96281"}]}], "\n", 
 RowBox[{"j13", "=", 
  RowBox[{"-", "1.35651"}]}], "\n", 
 RowBox[{"j14", "=", 
  RowBox[{"-", "5.90919"}]}], "\n", 
 RowBox[{"j15", "=", "0.90345"}], "\n", 
 RowBox[{"j16", "=", "5.50747"}], "\n", 
 RowBox[{"j17", "=", 
  RowBox[{"-", "0.03156"}]}], "\n", 
 RowBox[{"j18", "=", 
  RowBox[{"-", "1.05165"}]}], "\n", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"0.14447", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "6601"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"0.27104", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "989.7"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"0.46421", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "225.7"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"0.73491", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "64.29"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"1.04955", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "21.18"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"1.27502", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "7.724"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"1.21096", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "3.003"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"0.76726", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1.212"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"0.19535", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "0.493"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.08110"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "6601"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.15416", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "989.7"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.26547", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "225.7"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.42185", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "64.29"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.61489", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "21.18"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.77233", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "7.724"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.80503", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "3.003"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.66729", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1.212"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "-", 
     RowBox[{"0.43832", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "0.493"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.28812", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.09515"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.17222", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.04791"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi5", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.09672", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.0222"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"c1", "*", 
    RowBox[{"chi1", "[", "r", "]"}]}], "+", 
   RowBox[{"c2", "*", 
    RowBox[{"chi2", "[", "r", "]"}]}], "+", 
   RowBox[{"c3", "*", 
    RowBox[{"chi3", "[", "r", "]"}]}], "+", 
   RowBox[{"c4", "*", 
    RowBox[{"chi4", "[", "r", "]"}]}], "+", 
   RowBox[{"c5", "*", 
    RowBox[{"chi5", "[", "r", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", "r2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], "*", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"jastrow", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"j1", "*", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"j2", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"j3", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{"j4", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{"j5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"(", 
           RowBox[{"s", "-", "t"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"j6", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"j7", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "3"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "3"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"j8", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "4"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "4"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"j9", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", 
         "2"}]}]}], ")"}], "*", "0.5"}], "+", 
    RowBox[{"j10", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"j11", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", 
         "2"}]}]}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}], "*", "0.5"}], 
    "+", 
    RowBox[{"j12", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "4"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "4"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"j13", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{"j14", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "4"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "4"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
        " ", "s"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"j15", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "6"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "6"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "2"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"j16", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "4"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "4"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{"j17", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", 
         "2"}]}]}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "4"}], "*", "0.5"}], 
    "+", 
    RowBox[{"j18", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "^", "2"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}], "^", "2"}]}]}], ")"}], 
     "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], ")"}], "^", "6"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"tc", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], "*", 
   RowBox[{"jastrow", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"i1", "[", 
   RowBox[{
    RowBox[{"u_", "?", "NumericQ"}], ",", 
    RowBox[{"s_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"i1", "[", 
    RowBox[{"u", ",", "s"}], "]"}], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}], "*", "u", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "^", "2"}], "-", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Pi", "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "u"}], ",", "u"}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"i2", "[", 
   RowBox[{"s_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"i2", "[", "s", "]"}], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"i1", "[", 
      RowBox[{"u", ",", "s"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "s"}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{"overlap", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"i2", "[", "s", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8696806932326927`*^9, 3.8696807263008747`*^9}, {
  3.8696807651622334`*^9, 3.869680782597167*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"34ed1d0a-2843-43ef-a2ae-dd38658d478e"],

Cell[BoxData["0.99979`"], "Output",
 CellChangeTimes->{3.869680816485653*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"679bf841-09a1-40b7-afc0-b60fc087651b"],

Cell[BoxData["0.00195`"], "Output",
 CellChangeTimes->{3.8696808165008707`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"f168c639-5a90-425c-8665-df2630e3917a"],

Cell[BoxData["0.00852`"], "Output",
 CellChangeTimes->{3.869680816510745*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"f4e29a8c-7a31-4cb1-a16a-118c3f7afe0a"],

Cell[BoxData[
 RowBox[{"-", "0.00481`"}]], "Output",
 CellChangeTimes->{3.869680816519931*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"6b3fbb9b-f21f-409a-80ab-c4c0e7ce4fc7"],

Cell[BoxData["0.00125`"], "Output",
 CellChangeTimes->{3.8696808165293903`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"05482f11-0bef-409c-9c9f-ae210cbf5810"],

Cell[BoxData["0.5`"], "Output",
 CellChangeTimes->{3.86968081653837*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"6d23acf7-e5bd-427b-9eb3-df71ac431264"],

Cell[BoxData["0.04101`"], "Output",
 CellChangeTimes->{3.86968081654839*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"b4a5c9c5-3ff5-4ce7-b5a2-37024a327d6b"],

Cell[BoxData[
 RowBox[{"-", "0.40395`"}]], "Output",
 CellChangeTimes->{3.869680816557211*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"282e125f-b190-4063-b50d-6db9a8914429"],

Cell[BoxData["0.95251`"], "Output",
 CellChangeTimes->{3.86968081656712*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"b02e4b2b-52ee-48c7-bc72-98af4302847b"],

Cell[BoxData["0.00225`"], "Output",
 CellChangeTimes->{3.8696808165789948`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"3c91b205-ce69-4a05-a145-514173b39239"],

Cell[BoxData["0.23339`"], "Output",
 CellChangeTimes->{3.86968081658918*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"2fdac208-b06f-4c25-8d04-995ef560fdf9"],

Cell[BoxData[
 RowBox[{"-", "0.44978`"}]], "Output",
 CellChangeTimes->{3.869680816601557*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"f1210d79-b657-4172-a885-b3c34825a311"],

Cell[BoxData["0.82795`"], "Output",
 CellChangeTimes->{3.869680816611624*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"920638c4-2cc6-4f6f-a1b0-589634356a82"],

Cell[BoxData[
 RowBox[{"-", "4.15276`"}]], "Output",
 CellChangeTimes->{3.8696808166210546`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"f6cc25b4-67f8-4482-8bd4-3a51110bc482"],

Cell[BoxData["0.80157`"], "Output",
 CellChangeTimes->{3.869680816631412*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"16a25e0b-162f-4785-8e38-0e7d51f0ff68"],

Cell[BoxData["10.19694`"], "Output",
 CellChangeTimes->{3.869680816642455*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"7322066e-41ea-4c03-afc6-a82834388781"],

Cell[BoxData[
 RowBox[{"-", "4.96281`"}]], "Output",
 CellChangeTimes->{3.869680816655128*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"bf0dab46-ec23-434d-96dd-76e99e441c69"],

Cell[BoxData[
 RowBox[{"-", "1.35651`"}]], "Output",
 CellChangeTimes->{3.869680816665493*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"74387166-5c4b-40ae-ad74-a2061f95826a"],

Cell[BoxData[
 RowBox[{"-", "5.90919`"}]], "Output",
 CellChangeTimes->{3.869680816675473*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"59d00e2f-1abe-499d-be9c-85d2aeba0659"],

Cell[BoxData["0.90345`"], "Output",
 CellChangeTimes->{3.8696808166846313`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"ab93b7c3-1a47-43b4-a0a6-62d281979e06"],

Cell[BoxData["5.50747`"], "Output",
 CellChangeTimes->{3.869680816694674*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"872b473a-39ea-4d0f-b9cf-56b80b6c9bac"],

Cell[BoxData[
 RowBox[{"-", "0.03156`"}]], "Output",
 CellChangeTimes->{3.8696808167109756`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"283ebe11-4a04-41fd-8486-a27fae06e5aa"],

Cell[BoxData[
 RowBox[{"-", "1.05165`"}]], "Output",
 CellChangeTimes->{3.869680816721856*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"1c3067ea-c317-4e9d-898d-c83f310b9b17"],

Cell[BoxData["1.627138797867875`"], "Output",
 CellChangeTimes->{3.869680998252302*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"352d5f52-5435-40e8-9b47-b2ca7110c106"]
}, Open  ]]
},
WindowSize->{1482, 1034},
WindowMargins->{{Automatic, 372}, {-12, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 21106, 699, 1309, "Input",ExpressionUUID->"34ed1d0a-2843-43ef-a2ae-dd38658d478e"],
Cell[21689, 723, 155, 2, 37, "Output",ExpressionUUID->"679bf841-09a1-40b7-afc0-b60fc087651b"],
Cell[21847, 727, 157, 2, 37, "Output",ExpressionUUID->"f168c639-5a90-425c-8665-df2630e3917a"],
Cell[22007, 731, 155, 2, 37, "Output",ExpressionUUID->"f4e29a8c-7a31-4cb1-a16a-118c3f7afe0a"],
Cell[22165, 735, 172, 3, 37, "Output",ExpressionUUID->"6b3fbb9b-f21f-409a-80ab-c4c0e7ce4fc7"],
Cell[22340, 740, 157, 2, 37, "Output",ExpressionUUID->"05482f11-0bef-409c-9c9f-ae210cbf5810"],
Cell[22500, 744, 150, 2, 37, "Output",ExpressionUUID->"6d23acf7-e5bd-427b-9eb3-df71ac431264"],
Cell[22653, 748, 154, 2, 37, "Output",ExpressionUUID->"b4a5c9c5-3ff5-4ce7-b5a2-37024a327d6b"],
Cell[22810, 752, 172, 3, 37, "Output",ExpressionUUID->"282e125f-b190-4063-b50d-6db9a8914429"],
Cell[22985, 757, 154, 2, 37, "Output",ExpressionUUID->"b02e4b2b-52ee-48c7-bc72-98af4302847b"],
Cell[23142, 761, 158, 2, 37, "Output",ExpressionUUID->"3c91b205-ce69-4a05-a145-514173b39239"],
Cell[23303, 765, 155, 2, 37, "Output",ExpressionUUID->"2fdac208-b06f-4c25-8d04-995ef560fdf9"],
Cell[23461, 769, 173, 3, 37, "Output",ExpressionUUID->"f1210d79-b657-4172-a885-b3c34825a311"],
Cell[23637, 774, 156, 2, 37, "Output",ExpressionUUID->"920638c4-2cc6-4f6f-a1b0-589634356a82"],
Cell[23796, 778, 175, 3, 37, "Output",ExpressionUUID->"f6cc25b4-67f8-4482-8bd4-3a51110bc482"],
Cell[23974, 783, 156, 2, 37, "Output",ExpressionUUID->"16a25e0b-162f-4785-8e38-0e7d51f0ff68"],
Cell[24133, 787, 157, 2, 37, "Output",ExpressionUUID->"7322066e-41ea-4c03-afc6-a82834388781"],
Cell[24293, 791, 173, 3, 37, "Output",ExpressionUUID->"bf0dab46-ec23-434d-96dd-76e99e441c69"],
Cell[24469, 796, 173, 3, 37, "Output",ExpressionUUID->"74387166-5c4b-40ae-ad74-a2061f95826a"],
Cell[24645, 801, 173, 3, 37, "Output",ExpressionUUID->"59d00e2f-1abe-499d-be9c-85d2aeba0659"],
Cell[24821, 806, 158, 2, 37, "Output",ExpressionUUID->"ab93b7c3-1a47-43b4-a0a6-62d281979e06"],
Cell[24982, 810, 156, 2, 37, "Output",ExpressionUUID->"872b473a-39ea-4d0f-b9cf-56b80b6c9bac"],
Cell[25141, 814, 175, 3, 37, "Output",ExpressionUUID->"283ebe11-4a04-41fd-8486-a27fae06e5aa"],
Cell[25319, 819, 173, 3, 37, "Output",ExpressionUUID->"1c3067ea-c317-4e9d-898d-c83f310b9b17"],
Cell[25495, 824, 166, 2, 37, "Output",ExpressionUUID->"352d5f52-5435-40e8-9b47-b2ca7110c106"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/ThesisPlots/He_Normaliser.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8402,        250]
NotebookOptionsPosition[      7576,        229]
NotebookOutlinePosition[      7945,        245]
CellTagsIndexPosition[      7902,        242]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"c1", "=", 
  RowBox[{"-", "0.16003"}]}], "\n", 
 RowBox[{"c2", "=", 
  RowBox[{"-", "0.30847"}]}], "\n", 
 RowBox[{"c3", "=", 
  RowBox[{"-", "0.45305"}]}], "\n", 
 RowBox[{"c4", "=", 
  RowBox[{"-", "0.23889"}]}], "\n", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1.0889083", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "528.5"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"2.0148922", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "79.31"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"3.310841777", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "18.05"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"4.5474467", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "5.085"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.40264457", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "1.609"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0539702", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.5363"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.47113389", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1833"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"c1", "*", 
    RowBox[{"chi1", "[", "r", "]"}]}], "+", 
   RowBox[{"c2", "*", 
    RowBox[{"chi2", "[", "r", "]"}]}], "+", 
   RowBox[{"c3", "*", 
    RowBox[{"chi3", "[", "r", "]"}]}], "+", 
   RowBox[{"c4", "*", 
    RowBox[{"chi4", "[", "r", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", "r2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], "*", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrow", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"0.5", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"1.12", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "+", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "-", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "-", "t"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tc", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], " ", "*", " ", 
   RowBox[{"jastrow", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i1", "[", 
   RowBox[{
    RowBox[{"u_", "?", "NumericQ"}], ",", 
    RowBox[{"s_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"i1", "[", 
    RowBox[{"u", ",", "s"}], "]"}], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}], "*", "u", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "^", "2"}], "-", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Pi", "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "u"}], ",", "u"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i2", "[", 
   RowBox[{"s_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"i2", "[", "s", "]"}], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"i1", "[", 
      RowBox[{"u", ",", "s"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "s"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"overlap", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"i2", "[", "s", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.869559742808261*^9, 3.8695597449318857`*^9}, {
   3.8695657335104733`*^9, 3.869565734630865*^9}, {3.869566224167097*^9, 
   3.869566319052603*^9}, {3.86956724503426*^9, 3.869567429459828*^9}, {
   3.869567470227145*^9, 3.869567505649459*^9}, {3.869567582805235*^9, 
   3.869567583338407*^9}, {3.8695676974539337`*^9, 3.8695676976032143`*^9}, {
   3.8695677894246607`*^9, 3.869567789596409*^9}, {3.8695678858806877`*^9, 
   3.86956788616575*^9}, {3.86956828270975*^9, 3.869568432965913*^9}, {
   3.869568630066324*^9, 3.8695686740949793`*^9}, {3.869568778154665*^9, 
   3.869568826578033*^9}, 3.869568859194743*^9, {3.8695689612976637`*^9, 
   3.869568973338067*^9}, {3.86956932662589*^9, 3.869569353241235*^9}, 
   3.869570231914916*^9, {3.869570585055264*^9, 3.869570585419297*^9}, {
   3.8695711035573387`*^9, 3.869571104945033*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"315d5bf1-ddc6-4b45-b118-00c67f0154ea"],

Cell[BoxData[
 RowBox[{"-", "0.16003`"}]], "Output",
 CellChangeTimes->{3.869571118078195*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"8ae960c6-f9bb-474c-835c-7d5014b541d2"],

Cell[BoxData[
 RowBox[{"-", "0.30847`"}]], "Output",
 CellChangeTimes->{3.8695711180805273`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"b8d3cae4-d629-4088-997e-518d3d349530"],

Cell[BoxData[
 RowBox[{"-", "0.45305`"}]], "Output",
 CellChangeTimes->{3.869571118082119*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"2c41c834-31ae-4295-8196-5f6173c43c5b"],

Cell[BoxData[
 RowBox[{"-", "0.23889`"}]], "Output",
 CellChangeTimes->{3.869571118083804*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"8959cbd6-5a60-40c2-8693-f77b74ec7d5d"],

Cell[BoxData["0.25522501962703803`"], "Output",
 CellChangeTimes->{3.869571291919986*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"d9ee8a73-0f83-42cc-bdba-1385f2951d31"]
}, Open  ]]
},
WindowSize->{1482, 1034},
WindowMargins->{{151, Automatic}, {Automatic, 125}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 6107, 180, 504, "Input",ExpressionUUID->"315d5bf1-ddc6-4b45-b118-00c67f0154ea"],
Cell[6690, 204, 172, 3, 77, "Output",ExpressionUUID->"8ae960c6-f9bb-474c-835c-7d5014b541d2"],
Cell[6865, 209, 174, 3, 44, "Output",ExpressionUUID->"b8d3cae4-d629-4088-997e-518d3d349530"],
Cell[7042, 214, 172, 3, 44, "Output",ExpressionUUID->"2c41c834-31ae-4295-8196-5f6173c43c5b"],
Cell[7217, 219, 172, 3, 44, "Output",ExpressionUUID->"8959cbd6-5a60-40c2-8693-f77b74ec7d5d"],
Cell[7392, 224, 168, 2, 44, "Output",ExpressionUUID->"d9ee8a73-0f83-42cc-bdba-1385f2951d31"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/ThesisPlots/He_Radial_Plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     97769,       2047]
NotebookOptionsPosition[     95486,       2011]
NotebookOutlinePosition[     95853,       2027]
CellTagsIndexPosition[     95810,       2024]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"c1", "=", 
  RowBox[{"-", "0.16003"}]}], "\n", 
 RowBox[{"c2", "=", 
  RowBox[{"-", "0.30847"}]}], "\n", 
 RowBox[{"c3", "=", 
  RowBox[{"-", "0.45305"}]}], "\n", 
 RowBox[{"c4", "=", 
  RowBox[{"-", "0.23889"}]}], "\n", 
 RowBox[{"z", "=", "1.755656"}], "\n", 
 RowBox[{"d1", "=", "0.337294"}], "\n", 
 RowBox[{"d2", "=", "0.112519"}], "\n", 
 RowBox[{"d3", "=", 
  RowBox[{"-", "0.145874"}]}], "\n", 
 RowBox[{"d4", "=", "0.023634"}], "\n", 
 RowBox[{"d5", "=", 
  RowBox[{"-", "0.037024"}]}], "\n", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1.0889083", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "528.5"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"2.0148922", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "79.31"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"3.310841777", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "18.05"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"4.5474467", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "5.085"}], "*", 
        RowBox[{"r", "^", "2"}]}], "]"}]}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.40264457", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "1.609"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0539702", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.5363"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.47113389", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1833"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"c1", "*", 
    RowBox[{"chi1", "[", "r", "]"}]}], "+", 
   RowBox[{"c2", "*", 
    RowBox[{"chi2", "[", "r", "]"}]}], "+", 
   RowBox[{"c3", "*", 
    RowBox[{"chi3", "[", "r", "]"}]}], "+", 
   RowBox[{"c4", "*", 
    RowBox[{"chi4", "[", "r", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", "r2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], "*", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"s", "[", "r_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", "r", "]"}], "+", "1.2566"}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"t", "[", "r_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", "r", "]"}], "-", "1.2566"}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"u", "[", "r_", "]"}], ":=", 
  RowBox[{"Abs", "[", 
   RowBox[{"r", "-", "1.2566"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"jastrown2", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"0.5", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "+", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "-", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "-", "t"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcn2", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"jastrown1", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "0.0658956", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrown1", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"0.5", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "+", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "-", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "-", "t"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcn1", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"jastrown1", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "0.310136", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"jastrow1", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"0.5", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "+", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "-", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "-", "t"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tc1", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"jastrow1", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "11.3661", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexact", "[", 
   RowBox[{"z_", ",", "s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "z"}], "*", "s"}], "]"}], "*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"d1", "*", "u"}], "+", 
      RowBox[{"d2", "*", 
       RowBox[{"t", "^", "2"}]}], "+", 
      RowBox[{"d3", "*", "s"}], "+", 
      RowBox[{"d4", "*", 
       RowBox[{"s", "^", "2"}]}], "+", 
      RowBox[{"d5", "*", 
       RowBox[{"u", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"Sqrt", "[", "0.524452", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"p1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"hartreeprod", "[", 
       RowBox[{"r", ",", "1.2566"}], "]"}], ",", " ", 
      RowBox[{"tcn2", "[", 
       RowBox[{
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"tcn1", "[", 
       RowBox[{
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], ",", " ", 
      RowBox[{"tc1", "[", 
       RowBox[{
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", 
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"-", "2."}], ",", "2."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<HF\>\"", ",", "\"\<-2\>\"", ",", "\"\<-1\>\"", ",", "\"\<+1\>\"", 
       ",", "\"\<Hylleraas\>\""}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Psi]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Red", ",", "Purple", ",", "Green", ",", "Magenta", ",", "Black"}], 
      "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.4"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1.2566", "}"}], ",", "None"}], "}"}]}], ",", 
    RowBox[{"GridLinesStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Blue", ",", " ", "Dashed"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/hynl2/NewThesisPlots/He_Radial_Plot1.pdf\>\"", ",", "p1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrown112", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"0.5", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"1.12", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "+", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "-", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "-", "t"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcn112", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"jastrown112", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "0.255225", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"p2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tcn112", "[", 
       RowBox[{
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", 
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"-", "2."}], ",", "2."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-1.12\>\"", ",", "\"\<Hylleraas\>\""}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Psi]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Black"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.3"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1.2566", "}"}], ",", "None"}], "}"}]}], ",", 
    RowBox[{"GridLinesStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Blue", ",", " ", "Dashed"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/hynl2/NewThesisPlots/He_Radial_Plot2.pdf\>\"", ",", "p1"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.869569632880826*^9, 3.869569770241914*^9}, {
   3.86956981217729*^9, 3.8695698992906923`*^9}, {3.869570457741312*^9, 
   3.8695704641939363`*^9}, 3.869570495846352*^9, {3.869570681424551*^9, 
   3.8695707413204327`*^9}, {3.869570844294235*^9, 3.8695708516866093`*^9}, {
   3.869570911706641*^9, 3.869570938528532*^9}, {3.869570980298951*^9, 
   3.869570987480948*^9}, {3.8695710439151497`*^9, 3.869571078824978*^9}, {
   3.869571278534934*^9, 3.8695713810766973`*^9}, {3.86957737593381*^9, 
   3.869577495648261*^9}, {3.8695775373349752`*^9, 3.869577556004274*^9}, {
   3.86957788986954*^9, 3.869577890261911*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"8be8b3d1-ff29-4f12-bd8a-f7a1f0e4ed19"],

Cell[BoxData[
 RowBox[{"-", "0.16003`"}]], "Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.869577897024521*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"70c956a9-cd15-4374-9430-957481a1229b"],

Cell[BoxData[
 RowBox[{"-", "0.30847`"}]], "Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.8695778970261908`*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"fa022d2a-935c-49c0-b586-381c281f0da7"],

Cell[BoxData[
 RowBox[{"-", "0.45305`"}]], "Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.8695778970276337`*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"a89d62f1-5cda-4dcb-bc42-3b34546c0cee"],

Cell[BoxData[
 RowBox[{"-", "0.23889`"}]], "Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.869577897029016*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"4932c3d4-ddc4-4174-a6c5-fc917d869460"],

Cell[BoxData["1.755656`"], "Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.869577897030308*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"941c34f7-82f4-49b3-94f1-ef1920a3f15b"],

Cell[BoxData["0.337294`"], "Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.869577897031514*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"bb297549-03bb-43df-bae7-a2518f608b91"],

Cell[BoxData["0.112519`"], "Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.86957789703271*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"6995db49-bf96-476c-bd90-9742f7f79e1c"],

Cell[BoxData[
 RowBox[{"-", "0.145874`"}]], "Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.8695778970339317`*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"05e541d9-d160-45a3-b8fe-8055f6a806cb"],

Cell[BoxData["0.023634`"], "Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.869577897035125*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"a505c56c-f1b4-4d3f-96fd-2212669b7aca"],

Cell[BoxData[
 RowBox[{"-", "0.037024`"}]], "Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.869577897036344*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"e46f48c4-6b4d-4093-8fc4-b4319e4d5a54"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2113.827259528913`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,226,36,
   25033160852860911167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869570859409316*^9, 3.8695709483399754`*^9, 3.869570993663485*^9, 
   3.869571080544951*^9, 3.869571396804863*^9, {3.869577384047946*^9, 
   3.869577400105195*^9}, {3.869577461401932*^9, 3.869577497232278*^9}, 
   3.8695775595436697`*^9, 3.869577897087776*^9},
 CellLabel->
  "During evaluation of \
In[200]:=",ExpressionUUID->"989a98d7-c0d6-40be-be35-9a0bd461e58b"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"834.52452146`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,226,37,
   25033160852860911167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869570859409316*^9, 3.8695709483399754`*^9, 3.869570993663485*^9, 
   3.869571080544951*^9, 3.869571396804863*^9, {3.869577384047946*^9, 
   3.869577400105195*^9}, {3.869577461401932*^9, 3.869577497232278*^9}, 
   3.8695775595436697`*^9, 3.869577897119645*^9},
 CellLabel->
  "During evaluation of \
In[200]:=",ExpressionUUID->"ce5672df-9fe0-4fdc-92d1-2ca73e7bf1f9"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2113.827259528913`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,226,38,
   25033160852860911167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869570859409316*^9, 3.8695709483399754`*^9, 3.869570993663485*^9, 
   3.869571080544951*^9, 3.869571396804863*^9, {3.869577384047946*^9, 
   3.869577400105195*^9}, {3.869577461401932*^9, 3.869577497232278*^9}, 
   3.8695775595436697`*^9, 3.869577897123345*^9},
 CellLabel->
  "During evaluation of \
In[200]:=",ExpressionUUID->"29a08712-f312-41d3-8de7-58862fb7538e"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,226,39,25033160852860911167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869570859409316*^9, 3.8695709483399754`*^9, 3.869570993663485*^9, 
   3.869571080544951*^9, 3.869571396804863*^9, {3.869577384047946*^9, 
   3.869577400105195*^9}, {3.869577461401932*^9, 3.869577497232278*^9}, 
   3.8695775595436697`*^9, 3.869577897127624*^9},
 CellLabel->
  "During evaluation of \
In[200]:=",ExpressionUUID->"796478ca-75e9-4de5-9c3a-ba4177892ee4"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJw1lnk01XsXxkldkoib1JshRKYUiSQeuUI3pIE0KFR0kYbXkOtwhCJFMqWM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          "]]}, 
        Annotation[#, "Charting`Private`Tag$1758265#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.5, 0, 0.5]], 
         LineBox[CompressedData["
1:eJwViQs0FAgbhl0rk5AQJ1lkZyI7Es2yNh/Kqv7fZq1rtZXaKCqtQrnXVkaW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          "]], 
         LineBox[CompressedData["
1:eJwV1Hk4FIoaBvAeKiJL55ZbtujQqahUsuetRPYaJ0t2nUaiRUrIOSmGulmS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          "]]}, 
        Annotation[#, "Charting`Private`Tag$1758265#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[CompressedData["
1:eJwtmHdUDf7/x1MoIQl9pB2ipEI0lCdZJYlUIkoko6ymSJI0aVxNmm5DQzft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          "]]}, 
        Annotation[#, "Charting`Private`Tag$1758265#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 1]], 
         LineBox[CompressedData["
1:eJwtlnk41en7x8VIJEmljMgShXYNSbyj0EahhRD6ziRLk4xC+eIcZJlIHEt2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          "]]}, 
        Annotation[#, "Charting`Private`Tag$1758265#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwtl3c01Y//xytFIVo0bKJIVqWhejakiahQJIrsSNf6pBIys2e2rk1cITNv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          "]]}, 
        Annotation[#, "Charting`Private`Tag$1758265#5"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {{1.2566}, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
     ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {{1.2566}, None}, GridLinesStyle -> Directive[
       RGBColor[0, 0, 1], 
       Dashing[{Small, Small}]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{-2, 2}, {0, 0.4}}, 
     PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"HF\"", "\"-2\"", "\"-1\"", "\"+1\"", "\"Hylleraas\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.869577897204719*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"b9af318b-99bd-4037-825d-7cb183ef7e01"],

Cell[BoxData["\<\"/home/hynl2/NewThesisPlots/He_Radial_Plot1.pdf\"\>"], \
"Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.869577897645463*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"67059885-52b3-4c66-8fcb-8b3c97c42347"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2113.827259528913`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,230,40,
   25033160852860911167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869570859409316*^9, 3.8695709483399754`*^9, 3.869570993663485*^9, 
   3.869571080544951*^9, 3.869571396804863*^9, {3.869577384047946*^9, 
   3.869577400105195*^9}, {3.869577461401932*^9, 3.869577497232278*^9}, 
   3.8695775595436697`*^9, 3.869577897674492*^9},
 CellLabel->
  "During evaluation of \
In[200]:=",ExpressionUUID->"91da44c2-9292-458e-8980-3881a78004dc"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"834.5245214600002`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,230,41,
   25033160852860911167,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.869570859409316*^9, 3.8695709483399754`*^9, 3.869570993663485*^9, 
   3.869571080544951*^9, 3.869571396804863*^9, {3.869577384047946*^9, 
   3.869577400105195*^9}, {3.869577461401932*^9, 3.869577497232278*^9}, 
   3.8695775595436697`*^9, 3.869577897689465*^9},
 CellLabel->
  "During evaluation of \
In[200]:=",ExpressionUUID->"6a707a02-d464-4daa-8b29-55dad2d8b31c"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJwtmHc4Fv77xUmlVGhQ9gqfJKNhFI6S0iSllKyGFA0yEkVC9kpG2aKMkL3f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          "]]}, 
        Annotation[#, "Charting`Private`Tag$1758440#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwtl3c01Y//xytFIVo0bKJIVqWhejakiahQJIrsSNf6pBIys2e2rk1cITNv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          "]]}, 
        Annotation[#, "Charting`Private`Tag$1758440#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {{1.2566}, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
     ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {{1.2566}, None}, GridLinesStyle -> Directive[
       RGBColor[0, 0, 1], 
       Dashing[{Small, Small}]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{-2, 2}, {0, 0.3}}, 
     PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"-1.12\"", "\"Hylleraas\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.869577897791328*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"ec51a19e-dd1e-4b1e-8851-ff017abb40cc"],

Cell[BoxData["\<\"/home/hynl2/NewThesisPlots/He_Radial_Plot2.pdf\"\>"], \
"Output",
 CellChangeTimes->{
  3.869570859282555*^9, 3.869570948215274*^9, 3.869570993604844*^9, 
   3.8695710804895897`*^9, 3.86957139665617*^9, {3.869577383936037*^9, 
   3.869577400046276*^9}, {3.8695774613216867`*^9, 3.869577497141694*^9}, 
   3.86957755945922*^9, 3.8695778981649513`*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"0903b8a4-ec17-4d38-8f1a-27e7e90b14e0"]
}, Open  ]]
},
WindowSize->{1482, 1034},
WindowMargins->{{0, Automatic}, {174, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 14119, 427, 1142, "Input",ExpressionUUID->"8be8b3d1-ff29-4f12-bd8a-f7a1f0e4ed19"],
Cell[14702, 451, 418, 8, 44, "Output",ExpressionUUID->"70c956a9-cd15-4374-9430-957481a1229b"],
Cell[15123, 461, 420, 8, 44, "Output",ExpressionUUID->"fa022d2a-935c-49c0-b586-381c281f0da7"],
Cell[15546, 471, 420, 8, 44, "Output",ExpressionUUID->"a89d62f1-5cda-4dcb-bc42-3b34546c0cee"],
Cell[15969, 481, 418, 8, 44, "Output",ExpressionUUID->"4932c3d4-ddc4-4174-a6c5-fc917d869460"],
Cell[16390, 491, 402, 7, 44, "Output",ExpressionUUID->"941c34f7-82f4-49b3-94f1-ef1920a3f15b"],
Cell[16795, 500, 402, 7, 44, "Output",ExpressionUUID->"bb297549-03bb-43df-bae7-a2518f608b91"],
Cell[17200, 509, 401, 7, 44, "Output",ExpressionUUID->"6995db49-bf96-476c-bd90-9742f7f79e1c"],
Cell[17604, 518, 421, 8, 44, "Output",ExpressionUUID->"05e541d9-d160-45a3-b8fe-8055f6a806cb"],
Cell[18028, 528, 402, 7, 44, "Output",ExpressionUUID->"a505c56c-f1b4-4d3f-96fd-2212669b7aca"],
Cell[18433, 537, 419, 8, 44, "Output",ExpressionUUID->"e46f48c4-6b4d-4093-8fc4-b4319e4d5a54"],
Cell[18855, 547, 724, 15, 28, "Message",ExpressionUUID->"989a98d7-c0d6-40be-be35-9a0bd461e58b"],
Cell[19582, 564, 719, 15, 28, "Message",ExpressionUUID->"ce5672df-9fe0-4fdc-92d1-2ca73e7bf1f9"],
Cell[20304, 581, 724, 15, 28, "Message",ExpressionUUID->"29a08712-f312-41d3-8de7-58862fb7538e"],
Cell[21031, 598, 691, 14, 28, "Message",ExpressionUUID->"796478ca-75e9-4de5-9c3a-ba4177892ee4"],
Cell[21725, 614, 47713, 892, 330, "Output",ExpressionUUID->"b9af318b-99bd-4037-825d-7cb183ef7e01"],
Cell[69441, 1508, 449, 8, 44, "Output",ExpressionUUID->"67059885-52b3-4c66-8fcb-8b3c97c42347"],
Cell[69893, 1518, 724, 15, 28, "Message",ExpressionUUID->"91da44c2-9292-458e-8980-3881a78004dc"],
Cell[70620, 1535, 724, 15, 28, "Message",ExpressionUUID->"6a707a02-d464-4daa-8b29-55dad2d8b31c"],
Cell[71347, 1552, 23669, 446, 330, "Output",ExpressionUUID->"ec51a19e-dd1e-4b1e-8851-ff017abb40cc"],
Cell[95019, 2000, 451, 8, 44, "Output",ExpressionUUID->"0903b8a4-ec17-4d38-8f1a-27e7e90b14e0"]
}, Open  ]]
}
]
*)



==> Figures/ThesisPlots/He_exact.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      6654,        173]
NotebookOptionsPosition[      5643,        150]
NotebookOutlinePosition[      6010,        166]
CellTagsIndexPosition[      5967,        163]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "z", ",", " ", "d1", ",", " ", "d2", ",", " ", "d3", ",", " ", "d4", ",", 
   " ", "d5", ",", " ", "psiexact", ",", " ", "i1", ",", "i2", ",", " ", 
   "overlap"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"z", "=", "1.755656"}], "\n", 
 RowBox[{"d1", "=", "0.337294"}], "\n", 
 RowBox[{"d2", "=", "0.112519"}], "\n", 
 RowBox[{"d3", "=", 
  RowBox[{"-", "0.145874"}]}], "\n", 
 RowBox[{"d4", "=", "0.023634"}], "\n", 
 RowBox[{"d5", "=", 
  RowBox[{"-", "0.037024"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexact", "[", 
   RowBox[{"z_", ",", "s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "z"}], "*", "s"}], "]"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"d1", "*", "u"}], "+", 
     RowBox[{"d2", "*", 
      RowBox[{"t", "^", "2"}]}], "+", 
     RowBox[{"d3", "*", "s"}], "+", 
     RowBox[{"d4", "*", 
      RowBox[{"s", "^", "2"}]}], "+", 
     RowBox[{"d5", "*", 
      RowBox[{"u", "^", "2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i1", "[", 
   RowBox[{
    RowBox[{"u_", "?", "NumericQ"}], ",", 
    RowBox[{"s_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"i1", "[", 
    RowBox[{"u", ",", "s"}], "]"}], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", "s", ",", "t", ",", "u"}], "]"}], "*", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", "s", ",", "t", ",", "u"}], "]"}], "*", "u", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "^", "2"}], "-", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Pi", "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "u"}], ",", "u"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i2", "[", 
   RowBox[{"s_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"i2", "[", "s", "]"}], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"i1", "[", 
      RowBox[{"u", ",", "s"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "s"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"overlap", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"i2", "[", "s", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8695567071367807`*^9, 3.869556766297714*^9}, {
  3.86955692089128*^9, 3.869557092293166*^9}, {3.869558176713599*^9, 
  3.869558210240693*^9}, {3.8695584431389112`*^9, 3.869558660461133*^9}, {
  3.869558857664577*^9, 3.869558862359326*^9}, {3.8695590773866568`*^9, 
  3.8695590812262373`*^9}, {3.869560327913554*^9, 3.8695605329925947`*^9}, {
  3.869560827677065*^9, 3.869560844595899*^9}, {3.869565478533545*^9, 
  3.8695655048992*^9}, {3.869565738226987*^9, 3.8695657958379173`*^9}, {
  3.869566150395565*^9, 3.869566173449707*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"0aed7d6d-c7bb-4573-8669-9f21a62cea3c"],

Cell[BoxData["1.755656`"], "Output",
 CellChangeTimes->{
  3.869560870195551*^9, 3.869564111944891*^9, 3.869565522956295*^9, 
   3.869565806542367*^9, {3.869566160187711*^9, 3.869566175136394*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"bbd94a9d-fa78-4e0c-8cd3-efbf52b8170d"],

Cell[BoxData["0.337294`"], "Output",
 CellChangeTimes->{
  3.869560870195551*^9, 3.869564111944891*^9, 3.869565522956295*^9, 
   3.869565806542367*^9, {3.869566160187711*^9, 3.86956617513809*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"0b22109a-239d-4a56-a59d-1d5a052fcc27"],

Cell[BoxData["0.112519`"], "Output",
 CellChangeTimes->{
  3.869560870195551*^9, 3.869564111944891*^9, 3.869565522956295*^9, 
   3.869565806542367*^9, {3.869566160187711*^9, 3.8695661751397467`*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"fbba6635-912c-4f9e-a236-5a655ebc1f34"],

Cell[BoxData[
 RowBox[{"-", "0.145874`"}]], "Output",
 CellChangeTimes->{
  3.869560870195551*^9, 3.869564111944891*^9, 3.869565522956295*^9, 
   3.869565806542367*^9, {3.869566160187711*^9, 3.869566175141239*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"824eb715-6720-4a2b-9dde-28beccc630f1"],

Cell[BoxData["0.023634`"], "Output",
 CellChangeTimes->{
  3.869560870195551*^9, 3.869564111944891*^9, 3.869565522956295*^9, 
   3.869565806542367*^9, {3.869566160187711*^9, 3.869566175142563*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"62116fec-1023-4c9f-83ce-077399272917"],

Cell[BoxData[
 RowBox[{"-", "0.037024`"}]], "Output",
 CellChangeTimes->{
  3.869560870195551*^9, 3.869564111944891*^9, 3.869565522956295*^9, 
   3.869565806542367*^9, {3.869566160187711*^9, 3.86956617514388*^9}},
 CellLabel->"Out[18]=",ExpressionUUID->"3701324c-a7d9-4f9b-b725-5eec0a0d86b4"],

Cell[BoxData["0.5244516254567884`"], "Output",
 CellChangeTimes->{
  3.869560870195551*^9, 3.869564111944891*^9, 3.869565522956295*^9, 
   3.869565806542367*^9, {3.869566160187711*^9, 3.869566179319859*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"e1cf766c-a90d-4222-9b41-264d46e2a481"]
}, Open  ]]
},
WindowSize->{1482, 1034},
WindowMargins->{{Automatic, 29}, {37, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3050, 81, 359, "Input",ExpressionUUID->"0aed7d6d-c7bb-4573-8669-9f21a62cea3c"],
Cell[3633, 105, 276, 4, 44, "Output",ExpressionUUID->"bbd94a9d-fa78-4e0c-8cd3-efbf52b8170d"],
Cell[3912, 111, 275, 4, 44, "Output",ExpressionUUID->"0b22109a-239d-4a56-a59d-1d5a052fcc27"],
Cell[4190, 117, 278, 4, 44, "Output",ExpressionUUID->"fbba6635-912c-4f9e-a236-5a655ebc1f34"],
Cell[4471, 123, 293, 5, 44, "Output",ExpressionUUID->"824eb715-6720-4a2b-9dde-28beccc630f1"],
Cell[4767, 130, 276, 4, 44, "Output",ExpressionUUID->"62116fec-1023-4c9f-83ce-077399272917"],
Cell[5046, 136, 292, 5, 44, "Output",ExpressionUUID->"3701324c-a7d9-4f9b-b725-5eec0a0d86b4"],
Cell[5341, 143, 286, 4, 44, "Output",ExpressionUUID->"e1cf766c-a90d-4222-9b41-264d46e2a481"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/ThesisPlots/Li+_Normaliser.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14055,        360]
NotebookOptionsPosition[     13040,        337]
NotebookOutlinePosition[     13407,        353]
CellTagsIndexPosition[     13364,        350]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.869571736601877*^9, 
  3.869571741940192*^9}},ExpressionUUID->"0b2963dc-daff-4427-ab24-\
98a90f4f3a3b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"c1", " ", "=", " ", "0.99979"}], "\[IndentingNewLine]", 
 RowBox[{"c2", " ", "=", " ", "0.00195"}], "\[IndentingNewLine]", 
 RowBox[{"c3", " ", "=", " ", "0.00852"}], "\[IndentingNewLine]", 
 RowBox[{"c4", " ", "=", " ", 
  RowBox[{"-", "0.00481"}]}], "\[IndentingNewLine]", 
 RowBox[{"c5", " ", "=", " ", "0.00125"}], "\n", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"0.14447", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "6601"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"0.27104", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "989.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"0.46421", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "225.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"0.73491", " ", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "64.29"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"1.04955", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "21.18"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"1.27502", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "7.724"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"1.21096", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "3.003"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", 
     RowBox[{"0.76726", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1.212"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"0.19535", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "0.493"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.08110"}], " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "6601"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.15416", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "989.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.26547", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "225.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.42185", " ", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "64.29"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.61489", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "21.18"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.77233", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "7.724"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.80503", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "3.003"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.66729", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1.212"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.43832", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "0.493"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.28812", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.09515"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.17222", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.04791"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi5", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.09672", " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.0222"}], " ", "*", " ", 
       SuperscriptBox["r", "2"]}], "]"}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"c1", " ", "*", " ", 
    RowBox[{"chi1", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c2", " ", "*", " ", 
    RowBox[{"chi2", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c3", " ", "*", " ", 
    RowBox[{"chi3", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c4", " ", "*", " ", 
    RowBox[{"chi4", "[", "r", "]"}]}], " ", "+", " ", 
   RowBox[{"c5", " ", "*", " ", 
    RowBox[{"chi5", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", " ", "r2_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], " ", "*", " ", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrow", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"0", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"0", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tc", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], " ", "*", " ", 
   RowBox[{"jastrow", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i1", "[", 
   RowBox[{
    RowBox[{"u_", "?", "NumericQ"}], ",", 
    RowBox[{"s_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"i1", "[", 
    RowBox[{"u", ",", "s"}], "]"}], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tc", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}], "*", 
      RowBox[{"tc", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}], "*", "u", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "^", "2"}], "-", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Pi", "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "u"}], ",", "u"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i2", "[", 
   RowBox[{"s_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"i2", "[", "s", "]"}], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"i1", "[", 
      RowBox[{"u", ",", "s"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "s"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"overlap", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"i2", "[", "s", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.869571987870789*^9, 3.869572042134055*^9}, {
   3.869572197944007*^9, 3.869572218004566*^9}, 3.869572253582061*^9, {
   3.8695725475717573`*^9, 3.8695725686913757`*^9}, {3.869574740435279*^9, 
   3.869574742775395*^9}, {3.869575378112996*^9, 3.869575380774242*^9}, {
   3.869576036871477*^9, 3.869576037084979*^9}, {3.869576487180242*^9, 
   3.8695764892820683`*^9}, {3.869590188421389*^9, 3.8695902283108597`*^9}, 
   3.869590917896146*^9, {3.8695913095801783`*^9, 3.869591310127783*^9}, {
   3.869592140978829*^9, 3.869592141510437*^9}, {3.869593049492215*^9, 
   3.8695930499910088`*^9}, {3.869593700270899*^9, 3.869593743888133*^9}, {
   3.869593940014248*^9, 3.869594054818747*^9}, {3.86959409214002*^9, 
   3.869594160130851*^9}, {3.8696348820908737`*^9, 3.869634886542479*^9}, {
   3.869635838142578*^9, 3.869635880325927*^9}, {3.869636253894133*^9, 
   3.869636279092561*^9}, {3.8696422863592453`*^9, 3.8696422883683033`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2c2d5377-bb80-4757-9a79-7393343d62b8"],

Cell[BoxData["0.99979`"], "Output",
 CellChangeTimes->{3.869576508477318*^9, 3.869590326675297*^9, 
  3.869590938728138*^9, 3.869591313837614*^9, 3.869591656457013*^9, 
  3.8695921645101957`*^9, 3.8695930526577597`*^9, 3.8695931969046173`*^9, 
  3.869594163468357*^9, 3.8695944190688753`*^9, 3.869635894382703*^9, 
  3.869636286177904*^9, 3.869642297909472*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"c1c0b3bb-24f4-4f8e-bc15-3c205d9b8665"],

Cell[BoxData["0.00195`"], "Output",
 CellChangeTimes->{3.869576508477318*^9, 3.869590326675297*^9, 
  3.869590938728138*^9, 3.869591313837614*^9, 3.869591656457013*^9, 
  3.8695921645101957`*^9, 3.8695930526577597`*^9, 3.8695931969046173`*^9, 
  3.869594163468357*^9, 3.8695944190688753`*^9, 3.869635894382703*^9, 
  3.869636286177904*^9, 3.869642297910893*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"04d9a5e5-9252-49d7-bb3b-0e157ad6e6cf"],

Cell[BoxData["0.00852`"], "Output",
 CellChangeTimes->{3.869576508477318*^9, 3.869590326675297*^9, 
  3.869590938728138*^9, 3.869591313837614*^9, 3.869591656457013*^9, 
  3.8695921645101957`*^9, 3.8695930526577597`*^9, 3.8695931969046173`*^9, 
  3.869594163468357*^9, 3.8695944190688753`*^9, 3.869635894382703*^9, 
  3.869636286177904*^9, 3.869642297912209*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"b161e1ca-1dd5-43d2-bb81-8fbf93aababe"],

Cell[BoxData[
 RowBox[{"-", "0.00481`"}]], "Output",
 CellChangeTimes->{3.869576508477318*^9, 3.869590326675297*^9, 
  3.869590938728138*^9, 3.869591313837614*^9, 3.869591656457013*^9, 
  3.8695921645101957`*^9, 3.8695930526577597`*^9, 3.8695931969046173`*^9, 
  3.869594163468357*^9, 3.8695944190688753`*^9, 3.869635894382703*^9, 
  3.869636286177904*^9, 3.869642297913397*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"68aba9a7-8b8b-4184-b9a4-84b7e6962570"],

Cell[BoxData["0.00125`"], "Output",
 CellChangeTimes->{3.869576508477318*^9, 3.869590326675297*^9, 
  3.869590938728138*^9, 3.869591313837614*^9, 3.869591656457013*^9, 
  3.8695921645101957`*^9, 3.8695930526577597`*^9, 3.8695931969046173`*^9, 
  3.869594163468357*^9, 3.8695944190688753`*^9, 3.869635894382703*^9, 
  3.869636286177904*^9, 3.869642297914546*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"9e91285e-5b09-4ce0-9bae-1c91c651ff3d"],

Cell[BoxData["1.0000006118644098`"], "Output",
 CellChangeTimes->{3.869576508477318*^9, 3.869590326675297*^9, 
  3.869590938728138*^9, 3.869591313837614*^9, 3.869591656457013*^9, 
  3.8695921645101957`*^9, 3.8695930526577597`*^9, 3.8695931969046173`*^9, 
  3.869594163468357*^9, 3.8695944190688753`*^9, 3.869635894382703*^9, 
  3.869636286177904*^9, 3.8696424504504757`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"31e11684-21aa-440d-85d9-408e8c1bf534"]
}, Open  ]]
},
WindowSize->{1482, 1034},
WindowMargins->{{78, Automatic}, {Automatic, 86}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 152, 3, 39, "Input",ExpressionUUID->"0b2963dc-daff-4427-ab24-98a90f4f3a3b"],
Cell[CellGroupData[{
Cell[735, 27, 9606, 258, 716, "Input",ExpressionUUID->"2c2d5377-bb80-4757-9a79-7393343d62b8"],
Cell[10344, 287, 439, 6, 44, "Output",ExpressionUUID->"c1c0b3bb-24f4-4f8e-bc15-3c205d9b8665"],
Cell[10786, 295, 439, 6, 44, "Output",ExpressionUUID->"04d9a5e5-9252-49d7-bb3b-0e157ad6e6cf"],
Cell[11228, 303, 439, 6, 44, "Output",ExpressionUUID->"b161e1ca-1dd5-43d2-bb81-8fbf93aababe"],
Cell[11670, 311, 456, 7, 44, "Output",ExpressionUUID->"68aba9a7-8b8b-4184-b9a4-84b7e6962570"],
Cell[12129, 320, 439, 6, 44, "Output",ExpressionUUID->"9e91285e-5b09-4ce0-9bae-1c91c651ff3d"],
Cell[12571, 328, 453, 6, 44, "Output",ExpressionUUID->"31e11684-21aa-440d-85d9-408e8c1bf534"]
}, Open  ]]
}
]
*)



==> Figures/ThesisPlots/Li+_Radial_Plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    150519,       2965]
NotebookOptionsPosition[    147944,       2926]
NotebookOutlinePosition[    148310,       2942]
CellTagsIndexPosition[    148267,       2939]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"c1", " ", "=", " ", "0.99979"}], "\[IndentingNewLine]", 
 RowBox[{"c2", " ", "=", " ", "0.00195"}], "\[IndentingNewLine]", 
 RowBox[{"c3", " ", "=", " ", "0.00852"}], "\[IndentingNewLine]", 
 RowBox[{"c4", " ", "=", " ", 
  RowBox[{"-", "0.00481"}]}], "\[IndentingNewLine]", 
 RowBox[{"c5", " ", "=", " ", "0.00125"}], "\[IndentingNewLine]", 
 RowBox[{"z", " ", "=", " ", "2.784751"}], "\[IndentingNewLine]", 
 RowBox[{"d1", " ", "=", " ", "0.354317"}], "\[IndentingNewLine]", 
 RowBox[{"d2", " ", "=", " ", "0.154657"}], "\[IndentingNewLine]", 
 RowBox[{"d3", " ", "=", " ", 
  RowBox[{"-", "0.127225"}]}], "\[IndentingNewLine]", 
 RowBox[{"d4", " ", "=", " ", "0.042220"}], "\[IndentingNewLine]", 
 RowBox[{"d5", " ", "=", " ", 
  RowBox[{"-", "0.066731"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi1", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"0.14447", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "6601"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"0.27104", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "989.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"0.46421", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "225.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"0.73491", " ", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "64.29"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"1.04955", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "21.18"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"1.27502", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "7.724"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"1.21096", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "3.003"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", 
     RowBox[{"0.76726", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1.212"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
     RowBox[{"0.19535", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "0.493"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi2", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.08110"}], " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "6601"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.15416", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "989.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.26547", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "225.7"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.42185", " ", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "64.29"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.61489", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "21.18"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.77233", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "7.724"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.80503", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "3.003"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.66729", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1.212"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}], " ", "-", 
     RowBox[{"0.43832", " ", "*", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "0.493"}], " ", "*", " ", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}], " ", "/", " ", 
   SuperscriptBox["\[Pi]", "0.75"]}]}], "\n", 
 RowBox[{
  RowBox[{"chi3", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.28812", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.09515"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi4", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.17222", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.04791"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\n", 
 RowBox[{
  RowBox[{"chi5", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.09672", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.0222"}], "*", 
       RowBox[{"r", "^", "2"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"\[Pi]", "^", "0.75"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhforb", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"c1", "*", 
    RowBox[{"chi1", "[", "r", "]"}]}], "+", 
   RowBox[{"c2", "*", 
    RowBox[{"chi2", "[", "r", "]"}]}], "+", 
   RowBox[{"c3", "*", 
    RowBox[{"chi3", "[", "r", "]"}]}], "+", 
   RowBox[{"c4", "*", 
    RowBox[{"chi4", "[", "r", "]"}]}], "+", 
   RowBox[{"c5", "*", 
    RowBox[{"chi5", "[", "r", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"hartreeprod", "[", 
   RowBox[{"r1_", ",", "r2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rhforb", "[", "r1", "]"}], "*", 
   RowBox[{"rhforb", "[", "r2", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"s", "[", "r_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", "r", "]"}], "+", "0.7650"}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"t", "[", "r_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", "r", "]"}], "-", "0.7650"}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"u", "[", "r_", "]"}], ":=", 
  RowBox[{"Abs", "[", 
   RowBox[{"r", "-", "0.7650"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"jastrown4", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"0.5", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "+", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "-", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "-", "t"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcn4", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"jastrown4", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "0.0163263", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrown2", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"0.5", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "+", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "-", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "-", "t"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcn2", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"jastrown2", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "0.125599", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrown1", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"0.5", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "+", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "-", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "-", "t"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcn1", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"jastrown1", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "0.413771", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"jastrow1", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"0.5", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "+", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "-", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "-", "t"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tc1", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"jastrow1", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "6.57615", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexact", "[", 
   RowBox[{"z_", ",", "s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "z"}], "*", "s"}], "]"}], "*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"d1", "*", "u"}], "+", 
      RowBox[{"d2", "*", 
       RowBox[{"t", "^", "2"}]}], "+", 
      RowBox[{"d3", "*", "s"}], "+", 
      RowBox[{"d4", "*", 
       RowBox[{"s", "^", "2"}]}], "+", 
      RowBox[{"d5", "*", 
       RowBox[{"u", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"Sqrt", "[", "0.029598", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"p1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"hartreeprod", "[", 
       RowBox[{"r", ",", "0.7650"}], "]"}], ",", 
      RowBox[{"tcn2", "[", 
       RowBox[{
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], ",", " ", 
      RowBox[{"tcn1", "[", 
       RowBox[{
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"tc1", "[", 
       RowBox[{
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", 
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"-", "2."}], ",", "2."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<HF\>\"", ",", "\"\<-2\>\"", ",", "\"\<-1\>\"", ",", "\"\<+1\>\"", 
       ",", "\"\<Hylleraas\>\""}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Psi]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Red", ",", "Purple", ",", "Green", ",", "Magenta", ",", "Black"}], 
      "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.9"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "0.7650", "}"}], ",", "None"}], "}"}]}], ",", 
    RowBox[{"GridLinesStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Blue", ",", " ", "Dashed"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/hynl2/NewThesisPlots/Li+_Radial_Plot1.pdf\>\"", ",", "p1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jastrown379", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"0.5", " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"3.79", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "+", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"s", "-", "t"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"s", "-", "t"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tcn379", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"hartreeprod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], "/", "2"}]}], "]"}], " ", "*", " ", 
   RowBox[{
    RowBox[{"jastrown379", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "0.0198318", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"p2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tcn379", "[", 
       RowBox[{
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"tcn1", "[", 
       RowBox[{
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", 
        RowBox[{"s", "[", "r", "]"}], ",", 
        RowBox[{"t", "[", "r", "]"}], ",", 
        RowBox[{"u", "[", "r", "]"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"-", "2."}], ",", "2."}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-3.79\>\"", ",", "\"\<-1\>\"", ",", "\"\<Hylleraas\>\""}], 
      "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Psi]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Green", ",", "Black"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "0.7650", "}"}], ",", "None"}], "}"}]}], ",", 
    RowBox[{"GridLinesStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Blue", ",", " ", "Dashed"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/hynl2/NewThesisPlots/Li+_Radial_Plot2.pdf\>\"", ",", "p2"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8695776791437197`*^9, 3.869577700521863*^9}, {
   3.869577733298049*^9, 3.869577883116055*^9}, {3.8695779297872133`*^9, 
   3.8695780698330317`*^9}, {3.86957810146627*^9, 3.869578114256321*^9}, {
   3.869585535932172*^9, 3.869585536524736*^9}, {3.869590721158638*^9, 
   3.869590756263721*^9}, {3.869596563435793*^9, 3.86959663557517*^9}, 
   3.869602017437559*^9, {3.8696708158819523`*^9, 3.8696708163142242`*^9}, 
   3.869670998119129*^9, {3.869671126848885*^9, 3.8696711315249157`*^9}, {
   3.8696711661196537`*^9, 3.869671169810587*^9}, 3.869672542095313*^9, {
   3.869672579665538*^9, 3.869672580239291*^9}, {3.8696726428231583`*^9, 
   3.869672645681213*^9}, {3.8696727429009647`*^9, 3.869672760973563*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d5696ca6-b58f-4970-b702-003364885a36"],

Cell[BoxData["0.99979`"], "Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.869672781167142*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"5e974fd0-057a-4170-bd13-988d619bb101"],

Cell[BoxData["0.00195`"], "Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.869672781177909*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"38086cca-4569-4862-a0fb-3423a2a12e1c"],

Cell[BoxData["0.00852`"], "Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.869672781187623*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"85ddb88a-d3ec-438f-9659-ed4b9367a5c0"],

Cell[BoxData[
 RowBox[{"-", "0.00481`"}]], "Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.8696727811980124`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"090f43a3-51ab-4799-b715-c1de44f2a482"],

Cell[BoxData["0.00125`"], "Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.8696727812083*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"81e3cba4-e39c-4154-9b11-b2d588275848"],

Cell[BoxData["2.784751`"], "Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.8696727812173*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"9d9ea444-6cee-4fbb-b3d9-b6780f85365d"],

Cell[BoxData["0.354317`"], "Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.869672781229443*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"900f04e3-80b6-4976-bc92-538afcf69629"],

Cell[BoxData["0.154657`"], "Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.869672781239141*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"dabf9c59-2147-40b4-abf6-1e07e67f1138"],

Cell[BoxData[
 RowBox[{"-", "0.127225`"}]], "Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.869672781251079*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"098fda34-d606-4cba-a582-abe56a3203bc"],

Cell[BoxData["0.04222`"], "Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.8696727812620697`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"49c7a137-82d7-49b6-9e32-c9b6f24e06f7"],

Cell[BoxData[
 RowBox[{"-", "0.066731`"}]], "Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.86967278127304*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"20b1bea4-1fc4-413c-98d5-9026198d9d75"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"26401.842460076357`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,31,1,
   25033791728925755758,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.869578037747151*^9, 3.869578073854925*^9}, 
   3.869585540057989*^9, 3.869590787095264*^9, 3.869596662305024*^9, 
   3.869670834699175*^9, 3.869671018502288*^9, 3.8696711490901623`*^9, 
   3.8696711839316397`*^9, 3.8696725954584637`*^9, 3.8696726704380903`*^9, 
   3.8696727816390753`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"53d0f027-a931-42c7-96aa-2dfbcb011e6e"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"3958.4765160941633`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,31,2,
   25033791728925755758,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.869578037747151*^9, 3.869578073854925*^9}, 
   3.869585540057989*^9, 3.869590787095264*^9, 3.869596662305024*^9, 
   3.869670834699175*^9, 3.869671018502288*^9, 3.8696711490901623`*^9, 
   3.8696711839316397`*^9, 3.8696725954584637`*^9, 3.8696726704380903`*^9, 
   3.869672782064148*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7c444373-59b4-4bd3-9034-6c439a0e35ae"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"902.7262298499066`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,31,3,
   25033791728925755758,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.869578037747151*^9, 3.869578073854925*^9}, 
   3.869585540057989*^9, 3.869590787095264*^9, 3.869596662305024*^9, 
   3.869670834699175*^9, 3.869671018502288*^9, 3.8696711490901623`*^9, 
   3.8696711839316397`*^9, 3.8696725954584637`*^9, 3.8696726704380903`*^9, 
   3.869672782114133*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"132fa088-bff8-4da0-86d1-e6c989826e2f"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,31,4,25033791728925755758,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.869578037747151*^9, 3.869578073854925*^9}, 
   3.869585540057989*^9, 3.869590787095264*^9, 3.869596662305024*^9, 
   3.869670834699175*^9, 3.869671018502288*^9, 3.8696711490901623`*^9, 
   3.8696711839316397`*^9, 3.8696725954584637`*^9, 3.8696726704380903`*^9, 
   3.869672782166803*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"05974a5a-71f6-4864-8f18-a1f428054143"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJw1WXc4F37Uza+MVJJKyWirJEVKlE6kUkYiUgoNElJGlL0SDXunrEiUnc3H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          "]]}, 
        Annotation[#, "Charting`Private`Tag$2257#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.5, 0, 0.5]], 
         LineBox[CompressedData["
1:eJwVymcgFYzbgHGSEUJEioRUQtlKxa0yyhN6lNWwosGTkJSRlUSUkREJUbIz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          "]], 
         LineBox[CompressedData["
1:eJwVVXc0FooD5SGl0EDI3j0SPSqrW1EhJEnZI0ShRCSyxytCeDKyCdnZOyGz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          "]]}, 
        Annotation[#, "Charting`Private`Tag$2257#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[CompressedData["
1:eJwVlHc4FYofhxtXipKIBg0SKsmKKL4ZEaVQpJSdSiiulZFZZpSRmd3hxrUJ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          "]], 
         LineBox[CompressedData["
1:eJwVkmc4FQwDhhWlZLWUTZGKUJGKet5XRImiUMgolGMVIaWBKA072Ry7xbEi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          "]]}, 
        Annotation[#, "Charting`Private`Tag$2257#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 1]], 
         LineBox[CompressedData["
1:eJwteHkwFf77PUlUCNEmlYqUPVJSnXeSULylkndKUSgifEjJTiFLErInayL7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          "]]}, Annotation[#, "Charting`Private`Tag$2257#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwtmXc0F/7/xYlSykioREVWUjIy0xUNDZJKSkiDBsIHCdlECtmyR1JkS4SX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          "]]}, 
        Annotation[#, "Charting`Private`Tag$2257#5"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {{0.765}, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
     ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {{0.765}, None}, GridLinesStyle -> Directive[
       RGBColor[0, 0, 1], 
       Dashing[{Small, Small}]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{-1.5, 1.5}, {0, 0.9}}, 
     PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"HF\"", "\"-2\"", "\"-1\"", "\"+1\"", "\"Hylleraas\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.869672782432621*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"5ac7fa96-5309-4488-994b-c7384240eb1d"],

Cell[BoxData["\<\"/home/hynl2/NewThesisPlots/Li+_Radial_Plot1.pdf\"\>"], \
"Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.869672782923962*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"59191401-ce63-4903-ba09-581abdaf4a59"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"26401.842460076357`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,35,5,
   25033791728925755758,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.869578037747151*^9, 3.869578073854925*^9}, 
   3.869585540057989*^9, 3.869590787095264*^9, 3.869596662305024*^9, 
   3.869670834699175*^9, 3.869671018502288*^9, 3.8696711490901623`*^9, 
   3.8696711839316397`*^9, 3.8696725954584637`*^9, 3.8696726704380903`*^9, 
   3.869672783621451*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f4cf434a-9cb2-4734-9648-6834b33257e2"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"3958.4765160941633`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,35,6,
   25033791728925755758,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.869578037747151*^9, 3.869578073854925*^9}, 
   3.869585540057989*^9, 3.869590787095264*^9, 3.869596662305024*^9, 
   3.869670834699175*^9, 3.869671018502288*^9, 3.8696711490901623`*^9, 
   3.8696711839316397`*^9, 3.8696725954584637`*^9, 3.8696726704380903`*^9, 
   3.869672783665737*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"62f57c94-84cb-446a-8088-96232cd74274"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"902.7262298499066`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,35,7,
   25033791728925755758,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.869578037747151*^9, 3.869578073854925*^9}, 
   3.869585540057989*^9, 3.869590787095264*^9, 3.869596662305024*^9, 
   3.869670834699175*^9, 3.869671018502288*^9, 3.8696711490901623`*^9, 
   3.8696711839316397`*^9, 3.8696725954584637`*^9, 3.8696726704380903`*^9, 
   3.869672783710236*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7ec2f148-9287-4160-af97-eeef2eaf64c7"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,35,8,25033791728925755758,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.869578037747151*^9, 3.869578073854925*^9}, 
   3.869585540057989*^9, 3.869590787095264*^9, 3.869596662305024*^9, 
   3.869670834699175*^9, 3.869671018502288*^9, 3.8696711490901623`*^9, 
   3.8696711839316397`*^9, 3.8696725954584637`*^9, 3.8696726704380903`*^9, 
   3.8696727837667093`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9d42254e-70eb-434a-91f9-571734835e6e"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJwdyGc4FQ74gGENhYSfmVKhJdmiVLxIiVJGdtnJXllJRkUZWSEkm5SRske9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          "]], 
         LineBox[CompressedData["
1:eJwdV3c4FY73JrNBKokiIaNI8qFBehtWRMi+ZYWEjJISsrIyoqyMcK2UkJIR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          "]]}, 
        Annotation[#, "Charting`Private`Tag$2619#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[CompressedData["
1:eJwdlHc4FYz7h0uvVEoiGlR2KsnKKp6MEpJRRikkqYTwWhnZRUQZmdkOb7w2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          "]], 
         LineBox[CompressedData["
1:eJwdknc8FI7jhxWlxNFSyixahIpU1PvzKaJEUajIKCNnFSGlgZCGnWzObnEq
EbIvswhnc5x1GedkX7jv5/d7v17P6/n3+eMtdd1J32olFxfX/H/8n38qUFqK
7bzA9f9joVwywD9OyBvTB0u/zM5M4EnEjlsqgU9QOEdZ/a5uAqf5Cy//WucP
E9bZ8sSkCVTNMfeu4n2BeHnh0iu6E7Cx2Wf9ZTkUljbHrfe+Z+Ir331qmWsy
FuM2D88bjiFx/+amrB0pKNtiYJCvMAa/C1kNsfUpOFtOIRauGcOliP5at71p
oOmrm4QUjIIlda5sX3cGrnIH0N9Jj2LXUbGsUPVMSB1b4unlHkH1JzP17IDP
+HnyUjX3yDDUKHLlu3s/48Sbc30j1cMgtyz8G384B1WdpiTOm2FELITheX8O
0l4qrf9EHIYlqo5ZHc9FjzhfoSZzCJwaxQMik18xlH7l1/HlQSjTV4h7XS7G
Wj8VI5F/BiCfbzSp+KYYGqq6jha7B7Ar9ENF70IxTouGCdQRBrCO9F45UacE
4xEDAbw9/Vi8cLmLwyzBsSa+G4SH/egmZ+0tPlCGL/bXxkUq6Ei4ZVpxPLcC
n8wZxkHWfYg1WZv5ilaB0HQbarpeHyK1Pr8e56VglPS6pVOtD8GSfHZxlykY
zsiffLWxD48bctYvLVAw69Anf76sFxaKAmaFapXQ8DCJLJDuxU5WwcKxsmos
H7hocX6hG54/Tj2ZHq/G5dgfzrON3Wh5W0vIFKnBEsNitvl9N55Zde6Uul2D
CsGnU4ctusHqYOvwStZix9oWft+6LhRRjiY1PaiDV4zu/r/vO3E1Jves/dF6
DHty36CFtuPzXVBlrOpBTQ7Nr3JuB8Gw0owWXI9F8YPxPfrtKBVqvaPPqMff
l2U/Aze2Y9Op++djtRvwy3mPzXxEG+7nRXt4sxvwhdZemZXaijPJ7T90Lzci
PNbRldpLBcs305ri0Ihz7zcHaHynIvKmD0fVpxF7t98PantHBWP//gN7Mxth
m3gm3dqdiqd5j8O5eZpgdOiDj5gQFVU/dhvnZTVhSbbPr1azGZrzrgwpXiqU
xF7bjPxsBLPjrFekKBWdVzM/X8trRMQ3iW2CB6mIMoYek9SIIe9q7UUTKsji
Am3Wro3wExDLavlIxRqJ7WVksUZ831Hh+ty0Betq2ut9XX5BQ2cD90xOK0ok
mG9lDzUg0GLt5EJ1K3zSf3RoSjWgzZWLttzdChZDydVDsAHEeGb+mtVtCOHT
mzjSVo/AiRpnUcM2LCckq3w7V4+2EB/6qdk2zKmeE3A7/hPElunS0MMdUGwS
j1ZQq8OnkdGs12c7oN06SrosVofFZXpcrGkHTpxxaEpdrkXg7l8eaX4dMFTl
nXhXWotPdz8cyG/pwGYPWq7FmVosbrMm9bl1glmXMnbGrAZBZq2PFXO78CUm
jP9nchX8xtQw9N8P3o3vY9P9qvDQI2kpht4FovmzH9uJVXAMc7jHS+jGvw8u
G80rVkG3kvtOj2U3uoXCbIxKKkFQULR5saEHWifJ+7wHvyNw+akOw4EGo4em
g/9qUeD3nLku3ocGxa5H6m4KFDzceqnmYhQNO4LyiquEKXA8KKFZXEHD6oIs
68rBCuz+dFWyVqAXxmoR/Lt9K8A7zBJJsuxFXVSVnk51OSp1xQQubOiDnEWZ
jqJ1GTbJ9wk7i/bBwdhDTUu/DOYCqZLhu/qwMCZi6XaiDOxaOaW2Y324dyL2
z6YtZZA7o2ZsfqMP36dZ0perSxF8yvjNrc99uDjPI9F7oBRXj0RphBjSoTdY
VKO5oQRpW66d/2ROR62c1ZMZrhJMzUpeoRLpiK/gLrGnFeNFToa9yCM66PRH
GvToYhQfzAsjpdPxVV6gKnhjMaT3t/Zlz9OhcIQL1HVFGJfa/LAxuh/OK1If
NQkX4sh90u3SlH4ovNpQp7pQAO/m/VbkzH6Uan9tKu8sgLD/6XOBZf3oCY/z
PkgqwIkx921nR/qxytHS1m9/AYK+dHwpPToAnckXKr+183FAO3GC3DaASFdb
1pv4PHimyPUn0AdAizlApzzJw/elvJbAsQGctxDSXiLm4Sr51zd7rkFoRL3g
LlLJg/dm7hd79gziz+ofJJ/GXDTRrPYkug/ioEFyDI9ALlzvyFoECQ+heZ/e
X/5XORDmmyg0lBqCo7IDx8kzB3kJH7eKyw0hZ/DrMvNGDhZrjja8/3cIJonE
G/8cyoG3lBZq7IdQe+jzslzTZwT+tBRbVT4EsX+4ugS3fkbanvj2e07DYJNO
7dya8xFaRRbKJ+8NY+672b/5CR/x+6JMyFrfYdzzPq9/59lHyD16rxUZPQz+
AVKLgvlHfKTm5+ZQhvFcm6RSyv8Rl+webnzQMAyvzrqvEvPZmOE66aTeOYwt
PDWnX/Vn44hc9a4m1jAymmSEKPnZKPJufcXazoDRFUM9JWI2zLfGTObuYsDt
G1NEyzAbKzJNdR4dYMDJVVTQ+WQ21NsHeQiaDBhfG9+wZns2hhzfmFP1GMBM
1agLbzb8eRwKY00YKDB86zszRcaeaMWtljYM5IfzfX/RS0aNwrSLrDMDhRH+
oUd/kGFPya3/48mAQt6DZKECMgSM78vm+zPQUZsn++QDGRf8VvZrxTFAAGn9
s1AyWruE9K2rGJCUeucpdI2Ms8+t2u40MtC3lisv8wIZhUfzTX26GLgyZl5i
oE5GYsQNu0QWA4aW+3cWyZJx88KXJx1bf8Ns3fKxiZkssMuNc3Vtf6PH93zM
+sNZEH2XJqrCNwKx2DwrTtkHmHuoDfOeG0X7LQuihsA77LOsojINR3FTgyPV
OfsWU7qXKqgWo5hZpx3s3fsWftL2pGT3UWRy2Zuv/vwW7+tjjJE8ipUidZ69
xm+xIPO33o09ilahSdnmzDcIbfyaN5gxhpcc6UlriwyUy6o8K1/FxIS4uE/B
bCpMFS4lTwoysZbmQogeTMX8wduFEtuYUCeYh/k2p0Lu2DvmfXkmguU8bXw+
piJcS+KikhETnvO7tEScUmFtxSuamsEElc/EJW0kBWsSWj/4aU+gZI+B57rR
ZOxaW8hI0WKh1+5ivZJgEv5UyhOTdFiYS9kvbLQiCUV+pNEEfRb0mi/RfKZI
MOTxZ0absGD72KVzsZUEX47edPAtFirieMh2JBIGZoY5npEs5Kddf3D4MAlJ
9I1bDBgsVJ3eOqRrkwixQjuNVU8n0ZKw/yWhLg6bRNhsx5eTiC49U678KQ78
bk/JbaGTkI6XTLsdHYdFhdTt7+MmoUddVNhtG4eO5J5J/U+T8B60f+rPG4eI
53rxiT2TGKI28QlqxYJgrDKnqvwH1lXTqtWt0eBir3zjTP+DDbxs+QD5SJj3
t089Gv6DwDweg9ztkSipI594OfYHvkLvd0+vicTjBNPm9Nk/WENdnxrV/xoc
9XxOF98U5JMyS0OjXmM56Lah5qEplMhypR9a8xqLMr3cok+m0Kzf30mfeIU5
vW+mFJlpSAr7jacOhcG7Pav7hOw0skRJ/T3UMBAskkzyFKcReG8jR4YShl23
/K++U52GDbe3a09yGC4F6hmG6E3jzHMzwTmLMJBrBnWuPZjGXTe7oMLeUNie
IhyfaZ6G+pfNEZqMEHQqmW2XeTKD+kyJ2mnRYFgvKAv6BszAsiH/SJxgMFjf
+LkHA2fwpvNH+oWVweDRzB9JiZrBduXDteT6IMhf2ZwvnTUDB4WckmbrIDx+
UHtZumMGXbw/6ZJRgdj1XSVip+IsGBbbjp4XeIlbRkLrd3TNIo7UK2Ku+AzX
MxSiZfpmYRL9+amE6DMYLOju3Ds0i3hVuQAm7zMci3mprMiaxWS7uWABLQCr
aHxXT/DM4fAd70H+4ABEW69Kvio3h4sazQ8Cpp6iwpWtFOY5h4Lw+w8iKP4Q
CR+4zCM2D/vSbYHxYb444iMhfGfHPCYDqRHeXr4wdL7a1L97HickQ0tcnXwR
eqFBp/zgPFwigjUCtH3BL1B40ltrHs6yrt9u8Phi2TdMjuvOPKpul1M67z7B
gPtJrsWaeVgPHzT0tfdBpnFi+tTdBQRWrCZoenpBqXUne/XDBajLfTcLcfRC
gX76uW0+C5gxHbw9ZO6FqjOZk/+8XEBY+/MvZA0v9KsUqgaSFsD8W9ddIeiF
rZva6vfULIDQ9Tp6IPUxvOsE569tZyN5S4jjq0+PYHT8kVbVNzZot0hpwt88
0TUzJFhWxgb73Kvt3OmeuJ6p21pQyYa4bWwSV4gn7CXErbN+sXF8VcgneStP
eK/45hMxyMaycsV9A4InMinsIkuBvxgQFYosu3EfPLpuyiuu/UW5eJN5xbZ7
yDZ12HFs8S+c+aWb676443oOSyxxxSKSE1qIG5PdsYn/jshq3kVwOfxMIAa5
w+3rPaHG9YvgV3/y4exNdxzb9HTZdvcihKLWttdvc0dZdVJHlP4irAxFo+ne
bmhWagtdyFiEj8K41A9TV8zzneL+arAE99AYmcmTLtjAJISXXV2C1Y5T0nxK
LpD91SFdZ7YEbcvvNHkZF5i+dj5Ns13CxjSLmzG8LijfmRSw6uESTn60LeLU
OSNQbYWQftoSpuy1/MevOEPGsVh0dHYJMekzchKet6H/S/WwWOQy3obpcS0U
O4FPdV1pYdwytqir22ekOKE0pUPbJHkZfOnb6p0CnKB418MiJnMZ6vdrd56+
6ASCRO4LEcoyYg1CcwgMR1TbH+zf/GcZHxUstyxtdsQ/a/YGE85x4HF3VrvY
2x7zt+e3Zepx8NRq5LoG0R5ZnZWpOkYcNFDLBnr17CGeZV3w4joHt7w3dBlJ
2WPRIGWIz4MD1XQzr1OldshNljjOm8aB4JV2sRWr7OAoMFGZ9o6D3wNHl5rH
idjlXqR/OpuDk/8Ff2shIvzstZu+hRwErU75Xp1BhPNkdBh3EwdhbP/hRh0i
9hkTxZPbOBghHC84rUJEX8XRNyd7OKDJhar9lCTiQmRbkddvDhL8BFdsnbbF
mpUZZ6QmOCjiaZPs6LZFsZ17c8k0B3aLj9OzKm3hRj1tZs7mgCnl5ROZbQt5
CI9wOP/1+Jomh8fY4n9CQcik
          "]]}, 
        Annotation[#, "Charting`Private`Tag$2619#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwtmXc0F/7/xYlSykioREVWUjIy0xUNDZJKSkiDBsIHCdlECtmyR1JkS4SX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          "]]}, 
        Annotation[#, "Charting`Private`Tag$2619#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {{0.765}, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
     ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox["\[Psi]", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {{0.765}, None}, GridLinesStyle -> Directive[
       RGBColor[0, 0, 1], 
       Dashing[{Small, Small}]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{-2, 2}, {0, 1}}, 
     PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"-3.79\"", "\"-1\"", "\"Hylleraas\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.869672784826017*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"5526eb97-637a-4ca9-a3a8-133a469b08d1"],

Cell[BoxData["\<\"/home/hynl2/NewThesisPlots/Li+_Radial_Plot2.pdf\"\>"], \
"Output",
 CellChangeTimes->{{3.8695780376804323`*^9, 3.869578073779953*^9}, 
   3.869585539982423*^9, 3.8695907861187153`*^9, 3.869596661322887*^9, 
   3.869670833882525*^9, 3.869671017746008*^9, 3.8696711482959623`*^9, 
   3.8696711831142807`*^9, 3.869672594634718*^9, 3.869672669605319*^9, 
   3.869672786099614*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"901f36ad-7182-4234-9ff6-799ad77ee8fe"]
}, Open  ]]
},
WindowSize->{1482, 1034},
WindowMargins->{{Automatic, 33}, {0, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 19200, 556, 1526, "Input",ExpressionUUID->"d5696ca6-b58f-4970-b702-003364885a36"],
Cell[19783, 580, 423, 6, 46, "Output",ExpressionUUID->"5e974fd0-057a-4170-bd13-988d619bb101"],
Cell[20209, 588, 423, 6, 46, "Output",ExpressionUUID->"38086cca-4569-4862-a0fb-3423a2a12e1c"],
Cell[20635, 596, 423, 6, 46, "Output",ExpressionUUID->"85ddb88a-d3ec-438f-9659-ed4b9367a5c0"],
Cell[21061, 604, 442, 7, 46, "Output",ExpressionUUID->"090f43a3-51ab-4799-b715-c1de44f2a482"],
Cell[21506, 613, 421, 6, 46, "Output",ExpressionUUID->"81e3cba4-e39c-4154-9b11-b2d588275848"],
Cell[21930, 621, 422, 6, 46, "Output",ExpressionUUID->"9d9ea444-6cee-4fbb-b3d9-b6780f85365d"],
Cell[22355, 629, 424, 6, 46, "Output",ExpressionUUID->"900f04e3-80b6-4976-bc92-538afcf69629"],
Cell[22782, 637, 424, 6, 46, "Output",ExpressionUUID->"dabf9c59-2147-40b4-abf6-1e07e67f1138"],
Cell[23209, 645, 441, 7, 46, "Output",ExpressionUUID->"098fda34-d606-4cba-a582-abe56a3203bc"],
Cell[23653, 654, 426, 6, 46, "Output",ExpressionUUID->"49c7a137-82d7-49b6-9e32-c9b6f24e06f7"],
Cell[24082, 662, 441, 7, 46, "Output",ExpressionUUID->"20b1bea4-1fc4-413c-98d5-9026198d9d75"],
Cell[24526, 671, 748, 15, 29, "Message",ExpressionUUID->"53d0f027-a931-42c7-96aa-2dfbcb011e6e"],
Cell[25277, 688, 746, 15, 29, "Message",ExpressionUUID->"7c444373-59b4-4bd3-9034-6c439a0e35ae"],
Cell[26026, 705, 745, 15, 29, "Message",ExpressionUUID->"132fa088-bff8-4da0-86d1-e6c989826e2f"],
Cell[26774, 722, 712, 14, 29, "Message",ExpressionUUID->"05974a5a-71f6-4864-8f18-a1f428054143"],
Cell[27489, 738, 68158, 1228, 330, "Output",ExpressionUUID->"5ac7fa96-5309-4488-994b-c7384240eb1d"],
Cell[95650, 1968, 473, 7, 46, "Output",ExpressionUUID->"59191401-ce63-4903-ba09-581abdaf4a59"],
Cell[96126, 1977, 746, 15, 29, "Message",ExpressionUUID->"f4cf434a-9cb2-4734-9648-6834b33257e2"],
Cell[96875, 1994, 746, 15, 29, "Message",ExpressionUUID->"62f57c94-84cb-446a-8088-96232cd74274"],
Cell[97624, 2011, 745, 15, 29, "Message",ExpressionUUID->"7ec2f148-9287-4160-af97-eeef2eaf64c7"],
Cell[98372, 2028, 714, 14, 29, "Message",ExpressionUUID->"9d42254e-70eb-434a-91f9-571734835e6e"],
Cell[99089, 2044, 48363, 870, 334, "Output",ExpressionUUID->"5526eb97-637a-4ca9-a3a8-133a469b08d1"],
Cell[147455, 2916, 473, 7, 46, "Output",ExpressionUUID->"901f36ad-7182-4234-9ff6-799ad77ee8fe"]
}, Open  ]]
}
]
*)



==> Figures/ThesisPlots/Li+_exact.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      5451,        152]
NotebookOptionsPosition[      4440,        129]
NotebookOutlinePosition[      4808,        145]
CellTagsIndexPosition[      4765,        142]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "z", ",", " ", "d1", ",", " ", "d2", ",", " ", "d3", ",", " ", "d4", ",", 
   " ", "d5", ",", " ", "psiexact", ",", " ", "i1", ",", "i2", ",", " ", 
   "overlap"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"z", " ", "=", " ", "2.784751"}], "\[IndentingNewLine]", 
 RowBox[{"d1", " ", "=", " ", "0.354317"}], "\[IndentingNewLine]", 
 RowBox[{"d2", " ", "=", " ", "0.154657"}], "\[IndentingNewLine]", 
 RowBox[{"d3", " ", "=", " ", 
  RowBox[{"-", "0.127225"}]}], "\[IndentingNewLine]", 
 RowBox[{"d4", " ", "=", " ", "0.042220"}], "\[IndentingNewLine]", 
 RowBox[{"d5", " ", "=", " ", 
  RowBox[{"-", "0.066731"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiexact", "[", 
   RowBox[{"z_", ",", "s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "z"}], "*", "s"}], "]"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"d1", "*", "u"}], "+", 
     RowBox[{"d2", "*", 
      RowBox[{"t", "^", "2"}]}], "+", 
     RowBox[{"d3", "*", "s"}], "+", 
     RowBox[{"d4", "*", 
      RowBox[{"s", "^", "2"}]}], "+", 
     RowBox[{"d5", "*", 
      RowBox[{"u", "^", "2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i1", "[", 
   RowBox[{
    RowBox[{"u_", "?", "NumericQ"}], ",", 
    RowBox[{"s_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"i1", "[", 
    RowBox[{"u", ",", "s"}], "]"}], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", "s", ",", "t", ",", "u"}], "]"}], "*", 
      RowBox[{"psiexact", "[", 
       RowBox[{"z", ",", "s", ",", "t", ",", "u"}], "]"}], "*", "u", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "^", "2"}], "-", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Pi", "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "u"}], ",", "u"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i2", "[", 
   RowBox[{"s_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"i2", "[", "s", "]"}], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"i1", "[", 
      RowBox[{"u", ",", "s"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "s"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"overlap", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"i2", "[", "s", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{3.8695764231722317`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"0337ff51-16f8-4ae7-9df5-eec8db73a7f3"],

Cell[BoxData["2.784751`"], "Output",
 CellChangeTimes->{3.869576436861075*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"79d81d91-628f-4406-bc2a-21b54f5a2b70"],

Cell[BoxData["0.354317`"], "Output",
 CellChangeTimes->{3.869576436863329*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"57fce64d-98dc-4b49-87bf-a6081a21e8ce"],

Cell[BoxData["0.154657`"], "Output",
 CellChangeTimes->{3.8695764368649893`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"bbd945f3-e6ca-43bf-8a6b-2821402f4219"],

Cell[BoxData[
 RowBox[{"-", "0.127225`"}]], "Output",
 CellChangeTimes->{3.869576436866797*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"6fdf2880-6e7d-46f4-8b8b-783689a85cc6"],

Cell[BoxData["0.04222`"], "Output",
 CellChangeTimes->{3.869576436868107*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"0e9888e7-1aa4-4e3d-9178-968b089b2c90"],

Cell[BoxData[
 RowBox[{"-", "0.066731`"}]], "Output",
 CellChangeTimes->{3.86957643686915*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"5d04e6db-141f-4f9d-b4ce-64f408c44d29"],

Cell[BoxData["0.029597979292165046`"], "Output",
 CellChangeTimes->{3.8695764412633257`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"b276372e-30bd-452d-a871-0bb71c84a2f4"]
}, Open  ]]
},
WindowSize->{1482, 1034},
WindowMargins->{{Automatic, 175}, {Automatic, 54}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2682, 74, 359, "Input",ExpressionUUID->"0337ff51-16f8-4ae7-9df5-eec8db73a7f3"],
Cell[3265, 98, 156, 2, 44, "Output",ExpressionUUID->"79d81d91-628f-4406-bc2a-21b54f5a2b70"],
Cell[3424, 102, 156, 2, 44, "Output",ExpressionUUID->"57fce64d-98dc-4b49-87bf-a6081a21e8ce"],
Cell[3583, 106, 158, 2, 44, "Output",ExpressionUUID->"bbd945f3-e6ca-43bf-8a6b-2821402f4219"],
Cell[3744, 110, 173, 3, 44, "Output",ExpressionUUID->"6fdf2880-6e7d-46f4-8b8b-783689a85cc6"],
Cell[3920, 115, 155, 2, 44, "Output",ExpressionUUID->"0e9888e7-1aa4-4e3d-9178-968b089b2c90"],
Cell[4078, 119, 172, 3, 44, "Output",ExpressionUUID->"5d04e6db-141f-4f9d-b4ce-64f408c44d29"],
Cell[4253, 124, 171, 2, 77, "Output",ExpressionUUID->"b276372e-30bd-452d-a871-0bb71c84a2f4"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


